Grand-canonical condensate fluctuations in weakly interacting Bose-Einstein condensates of light

Grand-canonical fluctuations of Bose-Einstein condensates of light are accessible to state-of-the-art experiments [J. Schmitt et al., Phys. Rev. Lett. 112, 030401 (2014).]. We phenomenologically describe these fluctuations by using the grand-canonical ensemble for a weakly interacting Bose gas at thermal equilibrium. For a two-dimensional harmonic trap, we use two models for which the canonical partition functions of the weakly interacting Bose gas are given by exact recurrence relations. We find that the grand-canonical condensate fluctuations for weakly interacting Bose gases vanish at zero temperature, thus behaving qualitatively similar to an ideal gas in the canonical ensemble (or micro-canonical ensemble) rather than the grand-canonical ensemble. For low but finite temperatures, the fluctuations remain considerably higher than for the canonical ensemble, as predicted by the ideal gas in the grand-canonical ensemble, thus clearly showing that we are not in a regime in which the ensembles are equivalent.

==> anc/README.TXT <==
Supplemental material for the publication  "Grand-canonical condensate fluctuations in weakly interacting Bose-Einstein condensates of light" (authors Christoph Weiss and Jacques Tempere).


It contains a Mathematica programme to solve the BDL model.


==> anc/supplementary_information.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)



(*** Wolfram Notebook File ***)

(* http://www.wolfram.com/nb *)



(* CreatedBy='Mathematica 10.2' *)



(*CacheID: 234*)

(* Internal cache information:

NotebookFileLineBreakTest

NotebookFileLineBreakTest

NotebookDataPosition[       158,          7]

NotebookDataLength[    290187,       6856]

NotebookOptionsPosition[    282734,       6626]

NotebookOutlinePosition[    283078,       6641]

CellTagsIndexPosition[    283035,       6638]

WindowFrame->Normal*)



(* Beginning of Notebook Content *)

Notebook[{



Cell[CellGroupData[{

Cell["BDL model", "Title",

 CellChangeTimes->{{3.654869845898069*^9, 3.6548698525864515`*^9}}],



Cell["\<\

This mathematica worknote contains the modules to calculate thermodynamic \

functions and fluctuations for the BDL model system. Some additional material \

has been added, not present in the paper, such as specific heat and second \

order coherence.\

\>", "Text",

 CellChangeTimes->{{3.6549288641307187`*^9, 3.6549289308335333`*^9}, {

  3.654937675571704*^9, 3.6549376968839235`*^9}}],



Cell[CellGroupData[{



Cell["Canonical ensemble", "Chapter",

 CellChangeTimes->{{3.6548366717256145`*^9, 3.6548366799240837`*^9}}],



Cell["\<\

Here we compute quantities in the canonical ensemble, as originally intended \

in the BDL model formulated for a fixed number of particles in a harmonic \

trap. With the routines below, you can also recalculate figures from the main \

references.\

\>", "Text",

 CellChangeTimes->{{3.6549376148942337`*^9, 3.6549376696593657`*^9}, {

  3.654937717579107*^9, 3.6549377208432937`*^9}}],



Cell[CellGroupData[{



Cell["Canonical Partition Sums", "Section",

 CellChangeTimes->{{3.654836649509344*^9, 3.6548366643161907`*^9}}],



Cell["\<\

The function below computes the logarithm of canonical partition function for \

N particles, log(\[DoubleStruckCapitalZ](N, b))\

\>", "Text",

 CellChangeTimes->{{3.654836514541624*^9, 3.6548366454911137`*^9}, {

  3.654866633584335*^9, 3.654866671280491*^9}}],



Cell[TextData[{

 "This depends on the temperature (in units of the oscillator energy) through \

b=\[ExponentialE]",

 Cell[BoxData[

  FormBox[

   SuperscriptBox["", 

    RowBox[{"-", "\[Beta]\[HBar]w"}]], TraditionalForm]]],

 ".\nIt does not contain the correction factor for the center-of-mass degree \

of freedom."

}], "Text",

 CellChangeTimes->{{3.654836514541624*^9, 3.6548366454911137`*^9}, {

  3.654866633584335*^9, 3.654866671280491*^9}}],



Cell[BoxData[

 RowBox[{"logZ", "=", 

  RowBox[{"Compile", "[", " ", 

   RowBox[{

    RowBox[{"{", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"nmax", ",", "_Integer"}], "}"}], ",", 

      RowBox[{"{", 

       RowBox[{"b", ",", "_Real"}], "}"}]}], "}"}], ",", " ", 

    "\[IndentingNewLine]", 

    RowBox[{"Module", "[", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"n", ",", "m", ",", "zn", ",", "lnz", ",", 

        RowBox[{"z", "=", 

         RowBox[{"Table", "[", 

          RowBox[{"1.", ",", 

           RowBox[{"{", "nmax", "}"}]}], "]"}]}]}], "}"}], ",", 

      "\[IndentingNewLine]", 

      RowBox[{

       RowBox[{"lnz", "=", 

        RowBox[{"Log", "[", " ", 

         RowBox[{"b", "/", 

          SuperscriptBox[

           RowBox[{"(", 

            RowBox[{"1", "-", "b"}], ")"}], "2"]}], "]"}]}], ";", 

       "\[IndentingNewLine]", 

       RowBox[{"Do", "[", "\[IndentingNewLine]", 

        RowBox[{

         RowBox[{

          RowBox[{"zn", "=", "0."}], ";", "\[IndentingNewLine]", 

          RowBox[{"Do", "[", 

           RowBox[{

            RowBox[{"zn", "=", 

             RowBox[{

              FractionBox[

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  SuperscriptBox["b", 

                   RowBox[{"m", "+", "1"}]]}], ")"}], "2"], 

               RowBox[{"z", "[", 

                RowBox[{"[", 

                 RowBox[{"m", "+", "1"}], "]"}], "]"}]], "*", 

              RowBox[{"(", 

               RowBox[{"zn", "+", 

                SuperscriptBox[

                 RowBox[{"(", 

                  FractionBox[

                   RowBox[{"1", "-", "b"}], 

                   RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}], ")"}]}]}], 

            ",", 

            RowBox[{"{", 

             RowBox[{"m", ",", "0", ",", 

              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{

           RowBox[{"z", "[", 

            RowBox[{"[", "n", "]"}], "]"}], "=", 

           RowBox[{

            SuperscriptBox[

             RowBox[{"(", 

              FractionBox[

               RowBox[{"1", "-", 

                SuperscriptBox["b", "n"]}], 

               RowBox[{"1", "-", "b"}]], ")"}], "2"], 

            RowBox[{

             RowBox[{"(", 

              RowBox[{"1", "+", "zn"}], ")"}], "/", "n"}]}]}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{"lnz", "=", 

           RowBox[{"lnz", "+", 

            RowBox[{"Log", "[", 

             RowBox[{

              RowBox[{"z", "[", 

               RowBox[{"[", "n", "]"}], "]"}], "*", 

              RowBox[{"b", "/", 

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  RowBox[{"b", "^", "n"}]}], ")"}], "2"]}]}], "]"}]}]}]}], 

         ",", "\[IndentingNewLine]", 

         RowBox[{"{", 

          RowBox[{"n", ",", "2", ",", "nmax"}], "}"}]}], "]"}], ";", 

       "\[IndentingNewLine]", "lnz"}]}], " ", "]"}]}], "]"}]}]], "Input",

 CellChangeTimes->{{3.6471481589294014`*^9, 3.6471481839288316`*^9}, {

   3.6471482838215446`*^9, 3.647148303877692*^9}, {3.64714834755519*^9, 

   3.6471483585598197`*^9}, 3.647148432156029*^9, {3.6471484628847866`*^9, 

   3.6471484715002794`*^9}, {3.647152370001261*^9, 3.647152448728764*^9}, {

   3.647159554007163*^9, 3.647159554287179*^9}}]

}, Closed]],



Cell[CellGroupData[{



Cell["Internal Energy and Specific Heat", "Section",

 CellChangeTimes->{{3.6548367068306227`*^9, 3.6548367209084277`*^9}, {

  3.6548669279101696`*^9, 3.654866931158355*^9}}],



Cell[TextData[{

 "The internal energy in units ",

 "\[HBar]w",

 "  is also given by the function below as a function of N and b=\

\[ExponentialE]",

 Cell[BoxData[

  FormBox[

   SuperscriptBox["", 

    RowBox[{"-", "\[Beta]\[HBar]w"}]], TraditionalForm]]],

 "."

}], "Text",

 CellChangeTimes->{{3.6471476684093456`*^9, 3.647147748260913*^9}, {

  3.6471498853811493`*^9, 3.647149924584391*^9}, {3.647150505680628*^9, 

  3.6471505061136527`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"energy", "=", 

  RowBox[{"Compile", "[", " ", 

   RowBox[{

    RowBox[{"{", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"nmax", ",", "_Integer"}], "}"}], ",", 

      RowBox[{"{", 

       RowBox[{"b", ",", "_Real"}], "}"}]}], "}"}], ",", " ", 

    "\[IndentingNewLine]", 

    RowBox[{"Module", "[", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"n", ",", "m", ",", "zn", ",", "du", ",", 

        RowBox[{"u", "=", 

         RowBox[{"Table", "[", 

          RowBox[{"0.", ",", 

           RowBox[{"{", "nmax", "}"}]}], "]"}]}], ",", 

        RowBox[{"z", "=", 

         RowBox[{"Table", "[", 

          RowBox[{"1.", ",", 

           RowBox[{"{", "nmax", "}"}]}], "]"}]}]}], "}"}], ",", 

      "\[IndentingNewLine]", 

      RowBox[{

       RowBox[{

        RowBox[{"u", "[", 

         RowBox[{"[", "1", "]"}], "]"}], "=", 

        RowBox[{

         RowBox[{"(", 

          RowBox[{"1", "+", "b"}], ")"}], "/", 

         RowBox[{"(", 

          RowBox[{"1", "-", "b"}], ")"}]}]}], ";", "\[IndentingNewLine]", 

       RowBox[{"Do", "[", "\[IndentingNewLine]", 

        RowBox[{

         RowBox[{

          RowBox[{"zn", "=", "0."}], ";", "\[IndentingNewLine]", 

          RowBox[{"Do", "[", 

           RowBox[{

            RowBox[{"zn", "=", 

             RowBox[{

              FractionBox[

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  SuperscriptBox["b", 

                   RowBox[{"m", "+", "1"}]]}], ")"}], "2"], 

               RowBox[{"z", "[", 

                RowBox[{"[", 

                 RowBox[{"m", "+", "1"}], "]"}], "]"}]], "*", 

              RowBox[{"(", 

               RowBox[{"zn", "+", 

                SuperscriptBox[

                 RowBox[{"(", 

                  FractionBox[

                   RowBox[{"1", "-", "b"}], 

                   RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}], ")"}]}]}], 

            ",", 

            RowBox[{"{", 

             RowBox[{"m", ",", "0", ",", 

              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{

           RowBox[{"z", "[", 

            RowBox[{"[", "n", "]"}], "]"}], "=", 

           RowBox[{

            SuperscriptBox[

             RowBox[{"(", 

              FractionBox[

               RowBox[{"1", "-", 

                SuperscriptBox["b", "n"]}], 

               RowBox[{"1", "-", "b"}]], ")"}], "2"], 

            RowBox[{

             RowBox[{"(", 

              RowBox[{"1", "+", "zn"}], ")"}], "/", "n"}]}]}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{

           RowBox[{"u", "[", 

            RowBox[{"[", "n", "]"}], "]"}], "=", "0."}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{"Do", "[", " ", "\[IndentingNewLine]", 

           RowBox[{

            RowBox[{

             RowBox[{"du", "=", 

              RowBox[{

               RowBox[{

                RowBox[{"(", 

                 RowBox[{"n", "-", "m"}], ")"}], "*", 

                RowBox[{"(", 

                 FractionBox[

                  RowBox[{"1", "+", 

                   SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}], 

                  RowBox[{"1", "-", 

                   SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}]}], "+", 

               RowBox[{"If", "[", 

                RowBox[{

                 RowBox[{"m", ">", "0"}], ",", 

                 RowBox[{"u", "[", 

                  RowBox[{"[", "m", "]"}], "]"}], ",", "0."}], "]"}]}]}], ";",

              "\[IndentingNewLine]", 

             RowBox[{

              RowBox[{"u", "[", 

               RowBox[{"[", "n", "]"}], "]"}], "=", 

              RowBox[{

               FractionBox[

                SuperscriptBox[

                 RowBox[{"(", 

                  RowBox[{"1", "-", 

                   SuperscriptBox["b", 

                    RowBox[{"m", "+", "1"}]]}], ")"}], "2"], 

                RowBox[{"z", "[", 

                 RowBox[{"[", 

                  RowBox[{"m", "+", "1"}], "]"}], "]"}]], 

               RowBox[{"(", 

                RowBox[{

                 RowBox[{"u", "[", 

                  RowBox[{"[", "n", "]"}], "]"}], "+", 

                 RowBox[{"du", "*", 

                  SuperscriptBox[

                   RowBox[{"(", 

                    FractionBox[

                    RowBox[{"1", "-", "b"}], 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}]}], ")"}]}]}]}],

             ",", "\[IndentingNewLine]", 

            RowBox[{"{", 

             RowBox[{"m", ",", "0", ",", 

              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{

           RowBox[{"u", "[", 

            RowBox[{"[", "n", "]"}], "]"}], "=", 

           RowBox[{

            FractionBox["1.", 

             RowBox[{"n", "*", 

              RowBox[{"z", "[", 

               RowBox[{"[", "n", "]"}], "]"}]}]], 

            SuperscriptBox[

             RowBox[{"(", 

              FractionBox[

               RowBox[{"1", "-", 

                SuperscriptBox["b", "n"]}], 

               RowBox[{"1", "-", "b"}]], ")"}], "2"], "*", 

            RowBox[{"(", 

             RowBox[{

              RowBox[{"u", "[", 

               RowBox[{"[", "n", "]"}], "]"}], "+", 

              RowBox[{

               RowBox[{"(", 

                RowBox[{"1", "+", "b"}], ")"}], "/", 

               RowBox[{"(", 

                RowBox[{"1", "-", "b"}], ")"}]}], "+", 

              RowBox[{"u", "[", 

               RowBox[{"[", 

                RowBox[{"n", "-", "1"}], "]"}], "]"}]}], ")"}]}]}]}], ",", 

         "\[IndentingNewLine]", 

         RowBox[{"{", 

          RowBox[{"n", ",", "2", ",", "nmax"}], "}"}]}], "]"}], ";", 

       "\[IndentingNewLine]", 

       RowBox[{"u", "[", 

        RowBox[{"[", "nmax", "]"}], "]"}]}]}], " ", "]"}]}], " ", 

   "]"}]}]], "Input",

 CellChangeTimes->{{3.6471481589294014`*^9, 3.6471481839288316`*^9}, {

   3.6471482838215446`*^9, 3.647148303877692*^9}, {3.64714834755519*^9, 

   3.6471483585598197`*^9}, 3.647148432156029*^9, {3.6471484628847866`*^9, 

   3.6471484715002794`*^9}, {3.6471485520098844`*^9, 3.647148552873934*^9}, {

   3.6471485912591295`*^9, 3.647148607947084*^9}, {3.6471486740108624`*^9, 

   3.647148675419943*^9}, {3.647148780007925*^9, 3.6471490299762225`*^9}, {

   3.647149068772442*^9, 3.647149245784566*^9}, {3.647149291008153*^9, 

   3.6471492922962265`*^9}, {3.647149338705881*^9, 3.647149348567445*^9}}],



Cell[BoxData[

 InterpretationBox[

  RowBox[{

   TagBox["CompiledFunction",

    "SummaryHead"], "[", 

   DynamicModuleBox[{Typeset`open$$ = False}, 

    PanelBox[

     PaneSelectorBox[{False->GridBox[{

        {

         PaneBox[

          ButtonBox[

           

           DynamicBox[FEPrivate`FrontEndResource[

            "FEBitmaps", "SquarePlusIconMedium"],

            ImageSizeCache->{12., {0., 12.}}],

           Appearance->None,

           ButtonFunction:>(Typeset`open$$ = True),

           Evaluator->Automatic,

           Method->"Preemptive"],

          Alignment->{Center, Center},

          

          ImageSize->

           Dynamic[{

            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

             Magnification]}]], 

         GraphicsBox[

          {Thickness[0.038461538461538464`], 

           {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 

            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 

             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{25.499999999999996`,

              2.5}, {25.499999999999996`, 1.3953100000000003`}, {

             24.604699999999998`, 0.49999999999999994`}, {23.5, 

             0.49999999999999994`}, {2.5, 0.49999999999999994`}, {

             1.3953100000000003`, 0.49999999999999994`}, {

             0.49999999999999994`, 1.3953100000000003`}, {

             0.49999999999999994`, 2.5}, {0.49999999999999994`, 23.5}, {

             0.49999999999999994`, 24.604699999999998`}, {1.3953100000000003`,

              25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 

             25.499999999999996`}, {24.604699999999998`, 

             25.499999999999996`}, {25.499999999999996`, 

             24.604699999999998`}, {25.499999999999996`, 23.5}, {

             25.499999999999996`, 2.5}}}]}, 

           {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 

             19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832, 

             20.021499999999996`}, {6.930469999999999, 20.021499999999996`}, {

             6.930469999999999, 18.212100000000003`}, {16.3832, 

             18.212100000000003`}, {16.3832, 16.357399999999995`}, {20.5426, 

             19.116799999999998`}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 

             11.079700000000003`}, {9.46445, 12.933999999999997`}, {

             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 

             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 

             13.8391}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,

              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0

2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI

/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y

nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt

mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a

OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=

             "]], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 5.289294374999999}, {

             11.960858124999998`, 8.29796625}, {11.080858124999999`, 

             8.29796625}, {12.417186249999999`, 4.337966249999999}, {

             13.193201874999998`, 4.337966249999999}, {14.540701874999998`, 

             8.29796625}, {13.688201874999999`, 8.29796625}, {12.82453, 

             5.289294374999999}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,

              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM

l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI

GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ

koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz

lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo

cUM4Hz0+AG0eosQ=

             "]]}},

          AspectRatio->1,

          Axes->False,

          Background->GrayLevel[0.93],

          Frame->True,

          FrameStyle->Directive[

            Thickness[Tiny], 

            GrayLevel[0.7]],

          FrameTicks->None,

          ImageSize->{Automatic, 

            Dynamic[

            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], GridBox[{

           {

            RowBox[{

             TagBox["\<\"Argument count: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox["2",

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Argument types: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              StyleBox[

               PaneBox[

                RowBox[{"{", 

                 RowBox[{"_Integer", ",", "_Real"}], "}"}],

                BaselinePosition->Baseline,

                ContentPadding->False,

                FrameMargins->0,

                ImageSize->{{1, 300}, Automatic},

                StripOnInput->True],

               LineBreakWithin->False],

              "SummaryItem"]}]}

          },

          AutoDelete->False,

          

          BaseStyle->{

           ShowStringCharacters -> False, NumberMarks -> False, 

            PrintPrecision -> 3, ShowSyntaxStyles -> False},

          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},

          

          GridBoxItemSize->{

           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},

          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}

       },

       AutoDelete->False,

       BaselinePosition->{1, 1},

       GridBoxAlignment->{"Rows" -> {{Top}}},

       GridBoxItemSize->{

        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->GridBox[{

        {

         PaneBox[

          ButtonBox[

           

           DynamicBox[FEPrivate`FrontEndResource[

            "FEBitmaps", "SquareMinusIconMedium"]],

           Appearance->None,

           ButtonFunction:>(Typeset`open$$ = False),

           Evaluator->Automatic,

           Method->"Preemptive"],

          Alignment->{Center, Center},

          

          ImageSize->

           Dynamic[{

            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

             Magnification]}]], 

         GraphicsBox[

          {Thickness[0.038461538461538464`], 

           {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 

            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 

             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{25.499999999999996`,

              2.5}, {25.499999999999996`, 1.3953100000000003`}, {

             24.604699999999998`, 0.49999999999999994`}, {23.5, 

             0.49999999999999994`}, {2.5, 0.49999999999999994`}, {

             1.3953100000000003`, 0.49999999999999994`}, {

             0.49999999999999994`, 1.3953100000000003`}, {

             0.49999999999999994`, 2.5}, {0.49999999999999994`, 23.5}, {

             0.49999999999999994`, 24.604699999999998`}, {1.3953100000000003`,

              25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 

             25.499999999999996`}, {24.604699999999998`, 

             25.499999999999996`}, {25.499999999999996`, 

             24.604699999999998`}, {25.499999999999996`, 23.5}, {

             25.499999999999996`, 2.5}}}]}, 

           {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 

             19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832, 

             20.021499999999996`}, {6.930469999999999, 20.021499999999996`}, {

             6.930469999999999, 18.212100000000003`}, {16.3832, 

             18.212100000000003`}, {16.3832, 16.357399999999995`}, {20.5426, 

             19.116799999999998`}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 

             11.079700000000003`}, {9.46445, 12.933999999999997`}, {

             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 

             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 

             13.8391}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,

              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0

2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI

/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y

nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt

mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a

OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=

             "]], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 5.289294374999999}, {

             11.960858124999998`, 8.29796625}, {11.080858124999999`, 

             8.29796625}, {12.417186249999999`, 4.337966249999999}, {

             13.193201874999998`, 4.337966249999999}, {14.540701874999998`, 

             8.29796625}, {13.688201874999999`, 8.29796625}, {12.82453, 

             5.289294374999999}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,

              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM

l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI

GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ

koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz

lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo

cUM4Hz0+AG0eosQ=

             "]]}},

          AspectRatio->1,

          Axes->False,

          Background->GrayLevel[0.93],

          Frame->True,

          FrameStyle->Directive[

            Thickness[Tiny], 

            GrayLevel[0.7]],

          FrameTicks->None,

          ImageSize->{Automatic, 

            Dynamic[

            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], GridBox[{

           {

            RowBox[{

             TagBox["\<\"Argument count: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox["2",

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Argument types: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              PaneBox[

               RowBox[{"{", 

                RowBox[{"_Integer", ",", "_Real"}], "}"}],

               BaselinePosition->Baseline,

               ContentPadding->False,

               FrameMargins->0,

               ImageSize->{{1, 500}, Automatic},

               StripOnInput->True],

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Variables: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              RowBox[{"{", 

               RowBox[{"nmax", ",", "b"}], "}"}],

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Expression: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              PaneBox[

               RowBox[{"Block", "[", 

                RowBox[{

                 RowBox[{"{", 

                  RowBox[{

                  "Compile`$6", ",", "Compile`$40", ",", "Compile`$42", ",", 

                   "Compile`$43", ",", "Compile`$52", ",", "Compile`$82", ",",

                    "Compile`$83", ",", "Compile`$84"}], "}"}], ",", 

                 RowBox[{"Module", "[", 

                  RowBox[{

                   RowBox[{"{", 

                    RowBox[{"n", ",", "m", ",", "zn", ",", "du", ",", 

                    RowBox[{"u", "=", 

                    RowBox[{"Table", "[", 

                    RowBox[{"0.`", ",", 

                    RowBox[{"{", "nmax", "}"}]}], "]"}]}], ",", 

                    RowBox[{"z", "=", 

                    RowBox[{"Table", "[", 

                    RowBox[{"1.`", ",", 

                    RowBox[{"{", "nmax", "}"}]}], "]"}]}]}], "}"}], ",", 

                   RowBox[{

                    RowBox[{

                    RowBox[{

                    "u", "\[LeftDoubleBracket]", "1", 

                    "\[RightDoubleBracket]"}], "=", 

                    FractionBox[

                    RowBox[{"1", "+", "b"}], 

                    RowBox[{"1", "-", "b"}]]}], ";", 

                    RowBox[{"Do", "[", 

                    RowBox[{

                    RowBox[{

                    RowBox[{"zn", "=", "0.`"}], ";", 

                    RowBox[{"Do", "[", 

                    RowBox[{

                    RowBox[{"zn", "=", 

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{"Compile`$6", "=", 

                    RowBox[{"m", "+", "1"}]}], ";", 

                    FractionBox[

                    RowBox[{

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "Compile`$6"]}], ")"}], "2"], " ", 

                    RowBox[{"(", 

                    RowBox[{"zn", "+", 

                    SuperscriptBox[

                    RowBox[{"(", 

                    FractionBox[

                    RowBox[{"1", "-", "b"}], 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}], ")"}]}], 

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "Compile`$6", 

                    "\[RightDoubleBracket]"}]]}], ")"}]}], ",", 

                    RowBox[{"{", 

                    RowBox[{"m", ",", "0", ",", 

                    RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

                    RowBox[{

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], "=", 

                    FractionBox[

                    RowBox[{

                    SuperscriptBox[

                    RowBox[{"(", 

                    FractionBox[

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "n"]}], 

                    RowBox[{"1", "-", "b"}]], ")"}], "2"], " ", 

                    RowBox[{"(", 

                    RowBox[{"1", "+", "zn"}], ")"}]}], "n"]}], ";", 

                    RowBox[{

                    RowBox[{

                    "u", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], "=", "0.`"}], ";", 

                    RowBox[{"Do", "[", 

                    RowBox[{

                    RowBox[{

                    RowBox[{"du", "=", 

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{"Compile`$40", "=", 

                    RowBox[{"-", "m"}]}], ";", 

                    RowBox[{"Compile`$42", "=", 

                    RowBox[{"n", "+", "Compile`$40"}]}], ";", 

                    RowBox[{"Compile`$43", "=", 

                    SuperscriptBox["b", "Compile`$42"]}], ";", 

                    RowBox[{

                    FractionBox[

                    RowBox[{"Compile`$42", " ", 

                    RowBox[{"(", 

                    RowBox[{"1", "+", "Compile`$43"}], ")"}]}], 

                    RowBox[{"1", "-", "Compile`$43"}]], "+", 

                    RowBox[{"If", "[", 

                    RowBox[{

                    RowBox[{"m", ">", "0"}], ",", 

                    RowBox[{

                    "u", "\[LeftDoubleBracket]", "m", 

                    "\[RightDoubleBracket]"}], ",", "0.`"}], "]"}]}]}], 

                    ")"}]}], ";", 

                    RowBox[{

                    RowBox[{

                    "u", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], "=", 

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{"Compile`$52", "=", 

                    RowBox[{"m", "+", "1"}]}], ";", 

                    FractionBox[

                    RowBox[{

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "Compile`$52"]}], ")"}], "2"], " ", 

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{

                    "u", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], "+", 

                    RowBox[{"du", " ", 

                    SuperscriptBox[

                    RowBox[{"(", 

                    FractionBox[

                    RowBox[{"1", "-", "b"}], 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}]}], ")"}]}], 

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "Compile`$52", 

                    "\[RightDoubleBracket]"}]]}], ")"}]}]}], ",", 

                    RowBox[{"{", 

                    RowBox[{"m", ",", "0", ",", 

                    RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

                    RowBox[{

                    RowBox[{

                    "u", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], "=", 

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{"Compile`$82", "=", 

                    RowBox[{"-", "b"}]}], ";", 

                    RowBox[{"Compile`$83", "=", 

                    RowBox[{"1", "+", "Compile`$82"}]}], ";", 

                    RowBox[{"Compile`$84", "=", 

                    FractionBox["1", "Compile`$83"]}], ";", 

                    FractionBox[

                    RowBox[{"1.`", " ", 

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{"(", 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "n"]}], ")"}], " ", "Compile`$84"}], 

                    ")"}], "2"], " ", 

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{

                    "u", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], "+", 

                    RowBox[{

                    RowBox[{"(", 

                    RowBox[{"1", "+", "b"}], ")"}], " ", "Compile`$84"}], "+", 

                    RowBox[{"u", "\[LeftDoubleBracket]", 

                    RowBox[{"n", "-", "1"}], "\[RightDoubleBracket]"}]}], 

                    ")"}]}], 

                    RowBox[{"n", " ", 

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}]}]]}], ")"}]}]}], ",", 

                    RowBox[{"{", 

                    RowBox[{"n", ",", "2", ",", "nmax"}], "}"}]}], "]"}], ";", 

                    RowBox[{

                    "u", "\[LeftDoubleBracket]", "nmax", 

                    "\[RightDoubleBracket]"}]}]}], "]"}]}], "]"}],

               BaselinePosition->Baseline,

               ContentPadding->False,

               FrameMargins->0,

               ImageSize->{{1, 500}, Automatic},

               StripOnInput->True],

              "SummaryItem"]}]}

          },

          AutoDelete->False,

          

          BaseStyle->{

           ShowStringCharacters -> False, NumberMarks -> False, 

            PrintPrecision -> 3, ShowSyntaxStyles -> False},

          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},

          GridBoxItemSize->{

           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},

          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}

       },

       AutoDelete->False,

       BaselinePosition->{1, 1},

       GridBoxAlignment->{"Rows" -> {{Top}}},

       GridBoxItemSize->{

        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[

      Typeset`open$$],

      ImageSize->Automatic],

     BaselinePosition->Baseline],

    DynamicModuleValues:>{}], "]"}],

  CompiledFunction[{10, 10.2, 5468}, {

    Blank[Integer], 

    Blank[Real]}, {{2, 0, 0}, {3, 0, 0}, {3, 0, 

   16}}, {{0, {2, 0, 4}}, {1., {3, 0, 2}}, {-2, {2, 0, 7}}, {

    2, {2, 0, 6}}, {-1, {2, 0, 9}}, {1, {2, 0, 2}}, {0., {3, 0, 1}}}, {1, 17, 

   18, 0, 2}, {{6, 0, 14}, {6, 4, 13}, {35, 14, 3, 1}, {6, 4, 12}, {3, 2}, {

    36, 13, 1, 3, 1}, {4, 12, 14, -1}, {6, 0, 13}, {6, 4, 14}, {35, 13, 3, 

    0}, {6, 4, 12}, {3, 2}, {36, 14, 2, 3, 0}, {4, 12, 13, -1}, {10, 2, 8}, {

    13, 8, 0, 8}, {19, 0, 10}, {10, 2, 9}, {13, 9, 10, 9}, {40, 60, 3, 0, 9, 

    3, 0, 10}, {16, 8, 10, 8}, {39, 1, 0, 2, 0, 8}, {6, 0, 14}, {6, 2, 12}, {

    3, 129}, {7, 1, 10}, {12, 12, 7, 11}, {6, 9, 3}, {3, 26}, {12, 3, 2, 

    15}, {6, 15, 5}, {41, 263, 3, 0, 0, 2, 0, 5, 3, 0, 9}, {19, 9, 15}, {10, 

    2, 9}, {13, 9, 15, 9}, {40, 56, 3, 0, 9, 3, 0, 15}, {38, 0, 0, 5, 0, 9}, {

    40, 60, 3, 0, 9, 3, 0, 4}, {16, 15, 4, 15}, {19, 0, 4}, {10, 2, 9}, {13, 

    9, 4, 9}, {18, 3, 15}, {12, 12, 15, 16}, {41, 263, 3, 0, 0, 2, 0, 16, 3, 

    0, 4}, {19, 4, 12}, {10, 2, 4}, {13, 4, 12, 4}, {40, 60, 3, 0, 4, 3, 0, 

    12}, {16, 9, 12, 9}, {40, 56, 3, 0, 9, 3, 0, 12}, {13, 10, 12, 9}, {16, 

    15, 9, 15}, {7, 15, 10}, {4, 3, 11, -25}, {41, 263, 3, 0, 0, 2, 0, 12, 3, 

    0, 15}, {19, 15, 9}, {10, 2, 15}, {13, 15, 9, 15}, {19, 0, 9}, {10, 2, 

    12}, {13, 12, 9, 12}, {40, 60, 3, 0, 12, 3, 0, 9}, {16, 15, 9, 15}, {40, 

    56, 3, 0, 15, 3, 0, 9}, {10, 2, 15}, {13, 15, 10, 15}, {10, 12, 12}, {40, 

    60, 3, 0, 12, 3, 0, 4}, {16, 15, 4, 15}, {16, 9, 15, 9}, {39, 0, 0, 12, 0,

     9}, {39, 1, 0, 12, 0, 1}, {12, 12, 7, 11}, {6, 9, 3}, {3, 50}, {18, 3, 

    16}, {6, 16, 8}, {12, 12, 8, 16}, {6, 16, 1}, {41, 263, 3, 0, 0, 2, 0, 1, 

    3, 0, 15}, {7, 15, 6}, {10, 2, 15}, {13, 15, 6, 15}, {19, 6, 4}, {10, 2, 

    12}, {13, 12, 4, 12}, {40, 60, 3, 0, 12, 3, 0, 4}, {16, 15, 4, 15}, {10, 

    1, 4}, {16, 4, 15, 4}, {25, 4, 3, 0}, {2, 0, 4}, {38, 1, 0, 3, 0, 15}, {7,

     15, 12}, {3, 2}, {7, 1, 12}, {13, 4, 12, 4}, {12, 3, 2, 16}, {6, 16, 

    10}, {41, 263, 3, 0, 0, 2, 0, 10, 3, 0, 12}, {19, 12, 15}, {10, 2, 12}, {

    13, 12, 15, 12}, {40, 56, 3, 0, 12, 3, 0, 15}, {38, 0, 0, 10, 0, 12}, {40,

     60, 3, 0, 12, 3, 0, 16}, {16, 15, 16, 15}, {38, 1, 0, 12, 0, 16}, {19, 0,

     12}, {10, 2, 13}, {13, 13, 12, 13}, {18, 3, 16}, {12, 12, 16, 15}, {41, 

    263, 3, 0, 0, 2, 0, 15, 3, 0, 12}, {19, 12, 17}, {10, 2, 12}, {13, 12, 17,

     12}, {40, 60, 3, 0, 12, 3, 0, 17}, {16, 13, 17, 13}, {40, 56, 3, 0, 13, 

    3, 0, 17}, {16, 4, 17, 13}, {13, 16, 13, 16}, {16, 15, 16, 15}, {39, 1, 0,

     12, 0, 15}, {4, 3, 11, -49}, {19, 0, 15}, {7, 15, 5}, {10, 2, 15}, {13, 

    15, 5, 15}, {7, 15, 3}, {40, 60, 3, 0, 3, 3, 0, 15}, {7, 15, 7}, {38, 0, 

    0, 12, 0, 15}, {10, 12, 16}, {16, 16, 15, 16}, {40, 60, 3, 0, 16, 3, 0, 

    15}, {16, 2, 15, 16}, {41, 263, 3, 0, 0, 2, 0, 12, 3, 0, 15}, {19, 15, 

    13}, {10, 2, 15}, {13, 15, 13, 15}, {16, 15, 7, 15}, {40, 56, 3, 0, 15, 3,

     0, 13}, {38, 1, 0, 12, 0, 15}, {10, 2, 17}, {13, 17, 0, 17}, {16, 17, 7, 

    17}, {12, 12, 9, 13}, {38, 1, 0, 13, 0, 12}, {13, 15, 17, 12, 15}, {16, 

    16, 13, 15, 16}, {39, 1, 0, 12, 0, 16}, {4, 12, 14, -128}, {38, 1, 0, 0, 

    0, 16}, {1}}, 

   Function[{$CellContext`nmax, $CellContext`b}, 

    Block[{

     Compile`$6, Compile`$40, Compile`$42, Compile`$43, Compile`$52, 

      Compile`$82, Compile`$83, Compile`$84}, 

     Module[{$CellContext`n, $CellContext`m, $CellContext`zn, \

$CellContext`du, $CellContext`u = 

       Table[0., {$CellContext`nmax}], $CellContext`z = 

       Table[1., {$CellContext`nmax}]}, 

      Part[$CellContext`u, 1] = (1 + $CellContext`b)/(1 - $CellContext`b); 

      Do[$CellContext`zn = 0.; 

        Do[$CellContext`zn = (

           Compile`$6 = $CellContext`m + 

             1; ((1 - $CellContext`b^Compile`$6)^2/

             Part[$CellContext`z, 

              Compile`$6]) ($CellContext`zn + ((1 - $CellContext`b)/(

               1 - $CellContext`b^($CellContext`n - $CellContext`m)))^2)), \

{$CellContext`m, 0, $CellContext`n - 2}]; 

        Part[$CellContext`z, $CellContext`n] = ((

             1 - $CellContext`b^$CellContext`n)/(1 - $CellContext`b))^2 ((

            1 + $CellContext`zn)/$CellContext`n); 

        Part[$CellContext`u, $CellContext`n] = 0.; 

        Do[$CellContext`du = (Compile`$40 = -$CellContext`m; 

            Compile`$42 = $CellContext`n + Compile`$40; 

            Compile`$43 = $CellContext`b^Compile`$42; 

            Compile`$42 ((1 + Compile`$43)/(1 - Compile`$43)) + 

             If[$CellContext`m > 0, 

               Part[$CellContext`u, $CellContext`m], 0.]); 

          Part[$CellContext`u, $CellContext`n] = (

            Compile`$52 = $CellContext`m + 

              1; ((1 - $CellContext`b^Compile`$52)^2/

              Part[$CellContext`z, Compile`$52]) (

              Part[$CellContext`u, $CellContext`n] + $CellContext`du ((

                  1 - $CellContext`b)/(

                 1 - $CellContext`b^($CellContext`n - $CellContext`m)))^2)), \

{$CellContext`m, 0, $CellContext`n - 2}]; 

        Part[$CellContext`u, $CellContext`n] = (Compile`$82 = -$CellContext`b; 

          Compile`$83 = 1 + Compile`$82; 

          Compile`$84 = 

           Compile`$83^(-1); (1./($CellContext`n 

            Part[$CellContext`z, $CellContext`n])) ((

              1 - $CellContext`b^$CellContext`n) Compile`$84)^2 (

            Part[$CellContext`u, $CellContext`n] + (1 + $CellContext`b) 

             Compile`$84 + 

            Part[$CellContext`u, $CellContext`n - 1])), {$CellContext`n, 

         2, $CellContext`nmax}]; Part[$CellContext`u, $CellContext`nmax]]]], 

   Evaluate],

  Editable->False,

  SelectWithContents->True,

  Selectable->False]], "Output",

 CellChangeTimes->{3.654836723765591*^9}]

}, Open  ]],



Cell["For several particle numbers, the result is shown below.", "Text",

 CellChangeTimes->{{3.6471476684093456`*^9, 3.647147748260913*^9}, {

  3.6471498853811493`*^9, 3.647149924584391*^9}, {3.6471499655177326`*^9, 

  3.6471499752692904`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"Plot", "[", " ", 

  RowBox[{

   RowBox[{"{", 

    RowBox[{

     RowBox[{

      RowBox[{"energy", "[", 

       RowBox[{"50", ",", 

        RowBox[{"Exp", "[", 

         RowBox[{

          RowBox[{"-", 

           FractionBox["1.", "T"]}], 

          FractionBox["Pi", 

           SqrtBox[

            RowBox[{"6", "*", "50"}]]]}], "]"}]}], " ", "]"}], "/", "50"}], 

     ",", "\[IndentingNewLine]", 

     RowBox[{

      RowBox[{"energy", "[", 

       RowBox[{"100", ",", 

        RowBox[{"Exp", "[", 

         RowBox[{

          RowBox[{"-", 

           FractionBox["1.", "T"]}], 

          FractionBox["Pi", 

           SqrtBox[

            RowBox[{"6", "*", "100"}]]]}], "]"}]}], " ", "]"}], "/", "100"}], 

     ",", "\[IndentingNewLine]", 

     RowBox[{

      RowBox[{"energy", "[", 

       RowBox[{"250", ",", 

        RowBox[{"Exp", "[", 

         RowBox[{

          RowBox[{"-", 

           FractionBox["1.", "T"]}], 

          FractionBox["Pi", 

           SqrtBox[

            RowBox[{"6", "*", "250"}]]]}], "]"}]}], " ", "]"}], "/", 

      "250"}]}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"T", ",", "0.01", ",", "1.5"}], "}"}], ",", " ", 

   RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 

   RowBox[{"FrameLabel", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{

     "\"\<T/\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\"", ",", 

      "\"\<U/(N\!\(TraditionalForm\`\[HBar]w\))\>\""}], "}"}]}], ",", " ", 

   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", " ", 

   RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", " ", 

   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 

   RowBox[{"BaseStyle", "\[Rule]", 

    RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", " ", 

   RowBox[{"PlotLabel", "\[Rule]", "\"\<N=50,100,250\>\""}]}], " ", 

  "]"}]], "Input",

 CellChangeTimes->{{3.6471469505022836`*^9, 3.647147061268619*^9}, {

  3.647147150440719*^9, 3.6471471892579393`*^9}, {3.6471472988432074`*^9, 

  3.647147305922612*^9}, {3.647149395142109*^9, 3.6471495239624767`*^9}, {

  3.6471495569633646`*^9, 3.647149567340958*^9}, {3.6471497915437818`*^9, 

  3.6471498095808134`*^9}, {3.647149934406953*^9, 3.6471499478097196`*^9}, {

  3.647149985608882*^9, 3.647149986960959*^9}, {3.647159953227997*^9, 

  3.6471599545700736`*^9}}],



Cell[BoxData[

 GraphicsBox[{{}, {}, 

   {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 

    LineBox[CompressedData["

1:eJwd1Xk0VesbB3BTiYQMpYhwMnaUkril7y6ZEoVKinQVt9yiQXENKVGSkpAh

JFOojiFRMs9EhpSkSCKV2Md0ivB7/f7Ya6/Petfa61nf532eLe/gaunIw8XF

9ZM8c+9OGV/bPk9/bPFgENH4pMJoFDtwBa9vpf7fX7Tq9CjdQHSF2/DMub9A

euKtyjWEblThm/MA5cI6KRWEAhUR/jl/ry514ltwHYOGNxfOeXCnuNxdznX0

XTQTm/NQq2O75tdgpJxRlJkzvf9ZSO3bG/Aollab80iXoLF99U0s6PfWm/P4

UTuuiach4HZptJ6z97i1bbXlLZitfOc5Zx+dS89C629hs1lm2pwveGVI2G0L

RfAEq3fOvsWvT6kUhGJHp48GN/FF7umGUc3bKHFcFDxnv+1KqiXpt1EfEDU7

58tXdwUEyYfhcND9YB5i/3qPnr3RYQgUHdbmJQ5YlKgnvzgcwkqBPHzEV3a/

jB4MDIdWUebonK+GjY3nc0Wg+Ha38HziwLcrLC97RIAntXw/P/G1ZUYsczoC

fQ5r3i4gDrI9Jbj82B343pUPFiS+fi/aqa/7Djgncn2FiIM/l5dnWUciT0Um

T5j4xqpBWe+mSERZJ2gtJr55TNLLyCgKVd8juCSIQx5uaRcriYJHuo3cUuJb

Q/+s79KOhuS3HXeWE4dqhoaks6KRFF3tLEt8263gh5tSDMJZCokKxGH5vUZU

fAx0B9K3KhOHTwolL1xyFz3cUeariSP0tLnab9yFisGSV5rEdy7a2ybOi4W5

n07VRuKo+TkSuuOxOLNLT8OAONqk8xTfyTi8XVedvpM4JpivselLHNT1Nmft

Ib7bxFS9axsPJS9lQzviWDHrAKe2eJwfHHZ1Io7be7FHc+c9vHv3QfMUcXxU

ut50xT0UO0rc8iTeLTIzWWeTgNF/9mqGEjdniaVnRiTAq5PPO47YwlLZOqIl

Ab6XTM9kEFtG7H5y2OQ+ZsQDXKuJW7Ud/zYMuA8R3RU+b4it3v0nsrrsPvIi

o/T7iPdIJ/3L0UnEX/l6/PzcNNoK85d9dEvE3kSG4DLivYcaasqzEtGr/m+L

OvG+++OKN1WScPmOe74VsY2y8QeGVDI+jW9Y9ZhYNCjRSsImGTFpk6k1xNWD

f+p5Y5LB4Qpd1Uu8Lif7+WfpFFS7aCuu4CHzJSGk2WqbgsuV4g82Ece7O6WV

xaUgivO35kFiQT3pyAS5VGQOKDnEEZfeOyd863Aq2sp6hEqJz/M0B/jeT4XN

cGR1L3Fvjb/bIcUHYDN+uGjw0ii0HLKQUU6DS79vbTPxmafGdQuPpWG6r2rl

H2IVqSRqKi0NqoXDd1T4yH34aL3mvVo6Kp819voTnzxWJhSlkYEI9SQN03k0

GC+l/a+6ZuC4mHKKL/F75vmp81kZiNVuMXxKbDiq9n3vuoewaBhbzJhPQ/ZC

eI249iN0ffEfFeEn+X4a2sLr/ghhKw8OmxEH6ZvkjeQ/gqNCl8IN4okFM8kt

uo8R7CW+UWQBjaawf/xC9FjYOLUOCgJkHifKfl+4wEK7pouiM/FmG5nTLiUs

VIpGmz4hTpNtsTfbmgnRP+9OmgiSvPbExQcoZMGuvogRsJCG9JUdB6a3ZcGw

cL1VO/H5fI7kuSNZSONrblETorF6ueWNo8lZ+PkrquoNcVT3fG99pWzo5Brk

bBKmcdr5lA23Wg4kte5xjBeTfXVf3cjSOAesXPeRdOLAd/1aSU452B2Urywk

RiPB0E7UICkHprZuhm3EzQo7agJlnsBPVM7jrAQNjU7FDaIiufCxY1UPLaXx

l1i3wt/MXHywWDt7RIrkaRIjmmOaC3uxHVfeEx/KFx20CsxF/P59AS+XkX0R

Np0Yyf0Ux25YOhdJk31s2i4qN/YUazI2D/bI0fjld3vGVSwP2Y2XUk+spMFX

YDZYujYPCZLZFb+IZVQqaxxO5uEB3acuqUDDlC/7Qmp/HuIl97QfYtDIKAwa

ZHbkQ0rgTb62Ko1jzC21m4ufw5w5cpNbi/T3Sa/HeOdz3KwLdc8nfq1zTZX1

+zkEz9764LKBxpbtbUFyGwpQ4eWz8rM2DfGDzmY8jwpgU9iR/V6XRnHgndaa

6BdY/75ugSRFzr8MfbA8VwSPFWKTeWY0ao+H31gYVgSaNVUZb072/7Dulsqs

Iuz59nld4C4yP5P+9zYMFsFZz/ePvQX53mJpB6kjxVAxLT+muJfUC6OvH3eX

QMRWLHfSloZ9Y5OH1p1S5InYXR89SfrF5aZvlVpK8htyVnOlkbVeSvhMXikK

85Qcj5yiwRVzOCnzbSn0DPMzO8+QfjqxG9WWlkHFIaS2z538T2fFFOWjyrDA

tNXhbz8aDuv2NS6KKUfmyyf83NHkfjtORq7OKId5SrruhRgaOVHxDqYF5ei0

eJg/fZcGz2w/J/B9OWRVZuN479FIfOmuwCddAVslBtRTyDwfjXafvFsB9bqt

zB/ZNI5GfpD/GleJ0//QV3UaiRuvBow8qoTz1PKY3lc0HHnXf5t+UQl5hlP7

rWYaTq7XsiTeV2Ig58g79muSh5E2ti2pwuQBhaWv3tM4wQmxjbtZBfB/SaAH

aJy11o+08q2G0Bsqs38+G243hiYP3azGlXlrwzsWEFdEH3KOq0ZXxImGV4LE

a+hVl15UY2vg602lwmyc54/LZXGqoZ98UbdkCRue+RMtAqdqIKcdVaehzIbf

0gyh0sO1yOJqmv/RhI3motTPi07X4kF3uYTZTjZkjyY9O3ipFgjWWFRqzkZB

VuxRzv1aCPe0VLCs2GCbhBRq9NaCDl5wLtOOjcPebifiHOvQeGKjGc6wsaVn

S4Oncz2StubyJcexEXx1U2KtZz0y2+w83RLYZF/peCy5Xo9Cg+RFxkmkXk9N

Rs7Devxz5kTYrzQ2HoszvL8N1uNYW4axby4bMoYCq/e7voS6/tcSRgMbkxmv

r29wa0DVk6TFndNsxHoY6G/0b0DT7SvGvNwjgGH+pE54AwZo92wNvhH498Qc

35zbAEfuMLkQwRGISDkY6Y81IOEgX+T5pSNgBNA8Fm6NMIlIMujRHIGZ/SLP

E26vsPThPp21x0fQfE0x1+KvZvjEsJUFPo9AeMT+Q+3WZrQ/qmip7BuB6YFY

PsqkGWKX/CMvfxtBtZrkXo39zbAKe+ElyB5B4cv5E4Lnm3H8kH2dHtco0hZ9

31iZ3YwDWT7Bm+RGcTE064W2agsMfKR2xNqPYm20XoW0VCvK+2cdNn4fRfjz

RIbWylYU9w+JKw2P4lcH/5WdKq2YmqdfJzU2irLlrcY+Oq0YvGVnJDgzCstY

p1dd+1vR7bC2aIXYGM7eC+m4H92KXgf2T/5NY8hL6RlWln6NsC/zbMZCxqCX

EyCjJdsGSu75jL/hOIT3uNSXr2pDjqf2aumd4+ga3+dhwWzDkX5NzacW47ig

q9LmsrkN47Ivqsdsx1FaWn89/UAbWMdK9RPPjmN7k8iUbGQbYnh7EvPvj2PH

YHSHgOgb3K5v6m7jmsA+Jdadbu63aFEVfrDy5QT4A7zA/6EdmxX+ZEYG/oLj

z/PrfLo6kPWmTKnm+SSasiwNrxR3ottKYlWJ+DT6fWyTP1Z/BF9Jsnv41Cwi

NizUzK7qxlP0HxGP5aZUGGbDC1s+IYB7pQV7Jy9ll6P+r9PrHiRtf/W+y3oe

JeXi6R5U+RnfU7zabd34qQyNT2lv6nrRpasQI/RbgLp6NIp9qP4LJCvUDa6w

hKgfNaX12c/70PlZZlm2swi1ai1XnXpRP2a+F4cY7lxM9VVlWrtmfkW+QBX/

ym4xit2cPU3HDmBmv4B6u5cE1fapvjY6/htEfp96+N+OJZSe7B6GUMh3MFRb

727jlaK8D48lp4T9wJfFHaZP+pZR/FJfN/uEDYLlt3VJfYk0tWzaxFHW7ycu

hnVeCHRfQXF/rcjp9x+Co8SEds4uOcp15vEtj/PDqJrZz/C4tJKKMBjflqxJ

o0br77Y/VvKUnbBcs1wOjRUtz+R1NihQAz8vruJSY+Oe2PxJVz5FqmuXy6Kx

h2TODraPCX1WpCJrw4p2rhrB99nkx/tYDGrCy+G/7bEjEBwdENnjtooqzS6s

2bViFKEmG0sKjJUo8xnzrpKIUaja240PCylTRo0nrupLjYGptefq9W5lqv/t

+s1OUWPYt2aG3+2RCmXMWff8p8g42IflH0s4q1KSMUW1gaHjCBBaNl9DW41K

sbqYECg4AfOWa0/+HVWjOo0GLytfmiB59sw0P1SnvIt7f3dwc7C77Rtf/pnV

VI+puA77Pw4ub31rY67OpNT2i50V8OZAMXK9r78GkzpzdDFL/gIHDWWPbxdo

MikeHxGGpR8Hs/6i/ko6TEqBtVD0SRAHF3O1Q6e3M6mjonwDbnc5OByjdSDt

EJMaaBuL/FXIwaOgL010KJNa2zPaKlrCwaXL2yoZEUzK4+fIItUyDk43uD/Y

H8WkBOazL9tUcZAzcuGv0nhSz8afrgWNHLzziwu7+ZBJnYjuM/Lu4kBYjnep

ShWTyk354hf+iQN7LY+pA7VM6k92b9GjzxxkL5RtuvGSSd2o71n/sZ8DAX6x

7aMtTIo19VFuyzAHpzq0HIu6mNQE/8cD+9gc7HhWVzHcw6S2SHyIcBnlQEPl

xWKFPib1avX7hfc4HLicq/O68oNJLdHtMMz/zUGfKjvy2RCTOmTw7lLTFAdh

K64nfWczqVSL9sKv0xzszIuNlxlnUsN2bzmzsxyss1a/Zv6LSf0PH+wk2Q==



     "]]}, 

   {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[1.], 

    LineBox[CompressedData["

1:eJwV1Xk0VVscB3BkyDyXKWUqKfO9oYffKWVIk1vGMiQkT/RCeTIklMiUWTwZ

KlNCpsyJixsZkjJGpBI69xpOGd/uj7PO+qy91ll7n9/v+9syjp4UZxYmJqbP

6PnzHpYKOv/FLxQqt3rxMTHhMJbdK+LvFgbk3yfF/3hcUb5LyOYOVH00Vfrj

z8XXw/JN7kK5Sr/BH0+ROvQwnXDITBt3/ePpGsnlAcV7IP5oPf2Pv2EexVfE

IsBg8/jUH89Qm1xYt0ZCaOVtA2bk2ePCOx8SkRAtONb4x/N9zh/Uv96HA2Y7

7VmQcavqmPaBKAhM8tuzBZkxxmVsT40G67bwnazIS062TMsVMUCR1jrJhuy/

ZHmeSomFbXyVNezIAdrB1XG0WLDgd3Xfihx4s0DE9nAcOA/0uHEhBzW8u6pY

EwcyNmH1PMi3mNc7F9QfgOKKlDs/8u0ju/c25j+AxjW5QCHkkLunwiJk4uFm

JP+qKHIozXfCPDUeSPqaM+LIYbzZejKCCaD1VzVFGvnO6Teps+EJMDKR+Jcc

8t34xaUqpkRgxiMLFZHDB3ZQQnwT4TundL4K8j1xo+KTeCJo3ok9SEaOOH+V

S8I1CQrsp511kSMzU12+fEqCG0rjakeQ739ubi6xTIaTs6uPjiNHKcxK+3cn

Q0SlT605crSr6E0joxRwnzQOs0eOnb+kOXYgFQ5pl+j4IMepx8XkF6eCgz2n

cjDyA++aH9670+DxXtOJKOSEFZ5c7m0P4V+Fuof5yIl6B5g+RD0EJT2e/Grk

pFv257PZ0iFm5n5YO3IKe5mIzlI6PIbY6hnkVJPhq6xXMiDaGRdZR067z9rV

PZUBV6mHjgsw45AuZBnm0v8fHD+yy0IH+TT/xkqH9SOo0TGXSELuKRHKf574

CMb9Mx88Rzaj7LFM7H0EBSxevzqQKYmnXziYZMEH85YEZhYc+g44XzAMy4KY

buVuaeQzH//l3/8qC3Zbr2zoIp+VzPmb0M6G8DlNQ3/k/roq8VHvbGgdNr2Q

gWxu19nWXJINX02k/21EtshakotWzAGrPP4n7FtwsN5jPCIvlguihUq7s5AF

IrLPiFjnQpDO9eEuZOrsGm1LWi60N1Joq8gaZaUvP0s+hpQrHrbnWHHg0pNM

frTzCRgatSfuZcOhKdOHL9bhCZwIgrMOyNdZesKCsp6AOlOibQryZFuot53c

U+BYCbDmYcehjjJvJrUnD+bev9Vg5cDhWoVxB7drHizYNYQeRVYUy8FW8/Kg

Ax/WCEdOGLVUHVLKh+ApsyLBrThccX3Fk6JSAPf/kTQjc+IgHZjQJnygCEYk

HUxfcaP/MT6vv+VGEZgaMpzFeVD/GZhUMqqKQMmmePMa8vLWjdxenWdgxnzt

pRIvDt3xl27H6BXD+ejBkCI+dJ6zGf+FyZZA8HqO46ogDpJ3jtmsHy6Bi5wR

vu5C6HxVhKjPxRIQ9MDVPiHvl6BEOeWWQMVByQcdwqh/PrH7G+wuBX+mtTNl

ojj843bVmlmpDIKFf1Lfi6N8Z+0zohiXwdPsfRVWEig/H6dJOS5l0IRJqY4i

PzK0FTiaUwYtkRZdM5Kof2SPtYVLvQDDrJEvYtI4qAzLkQX4y4HC3CzVLIvD

QaFPsheUy0Gg3j/TTg4HQ5M0gTLTcriWPUVbQ7arEpg9E14Ohx6syuoroHzF

r2cnM1dAAYWN+/0eNL9MPwjsXKyAdx2pp82Vcfh1+8GGp1AlvG4u1OJVwYG1

5sRsk1oliD11n6IiSym2tDleqYTeK7pJoIaDKWtp4JPpSvicNhplqIlDQV3E

rPJgFfBFBV8s0sHBVVm/XbfhJdirT56bMkL1ejHpuzT8Elxjh569M8bhnfa9

vcW/X8J42tMfLSY46B/pj9hJroGtWJr6M1MchM+5nWApQhZo25Z4CoeG8KS+

ttRaiD7n0fraEq1PzY9QfOohqKL2Wd5lHNovJ0Rxx9fD+LV52kc3NC9/6ui3

lNSDsHAlF7c7mucroZnk2XrIUh355eOBvico6Sh2sQHifK40Onuh/YLR19HT

jVDXuOBdHICDfVe3LympCT6Gqfvj8aheTN4GZ540waeyq+rhiTiUaIrxXats

gkZFnwLZZByY0hxyng80QcVsBG6fhurpQu9S2v4KUr+JcK09QvfRppCcTMor

uHR0/VxdMQ6OGhZdvGnNkBsgQHXvRP3qvJK8v6AZfl2KVr3wFoeylP8cTWua

4XlcTbZVDw4sm9NE+FAzbH4aKj7dj0P2mxuyrJKvIVDB9aHzCMqbU+qNlYev

YcNS6rn8HA5OySMyXzNaIMJdk4dDkA5OXXfDGEUtkLUQm60tTAfnLZrf12tb

4A4bj+QVUTq4eN4rERlqAVcfn5dj4nRwNToAh7e1QoV+z+iULB3ciZjzGdGt

sNZ8kxJIpoOXpUHymSAqzB1ysmGcp4N31PyKXTQVGgmHxyH2yK9T7dwyqCAx

eJpbzBFZFVcIrqVC0JC86rFLdLjOkVFeTFDBeIv11v5/6OBXtdzLebUNPqS8

iQ66S4fb2wt4mhzaIZRRaHO4gg499U8+8/7TDoq2Pfp+1XSQdsqpPhfcDtap

IdyVtXSoKUl3IrLaIcUj65JOMx3oJjF1KpPtYDfD7ubZTQcHf2/3DOcOEL84

Epc2Qwf9Cf1OPzca+MR2Y+tyDLh/96/sdj8aPNMVS6ncw4AhZW3fbZE0kJA3

2uW9jwHX/dTlywpp6D537FzVYMAzYXn/77M0aCkc6dM7zAApQ879Vp5v4O+h

w/HRFxiwUvAukuzdCZxGrBXXchiQ7nvUQCu0E2w485KynzIADKtWtBM64bud

ZPtAIQNCJ9Iu65ajdYdN2ePlDOAXczQyWOyEG+w5i26tDJAPw1nMvLsg5VTk

tN83Bpyw5/Vz934LJVo+Gwz1Bei5J1dudrAHdH56vantWwA+hv1I+6Ee6FZd

Syv/sACmNumsmEkP2JxlZJWOLABVSdRcxaoH5g9J2FZPL0DdG/Zlrus9wH9z

ufrXygLk8c5otZT2gEL/20hD+UW4FVdSe2BvL6xaebXK+i2CWqrea0mxPphT

1W7R11yChJfZ8qRdfeDulJ0+oLMEvwY57hxX7AOVYzvmvLAleCXRZxyg3Qcg

t2uz4cQSUNJd3o5Z9UHLJwuFZNcl8MqMGcxK7YM1FU83s8wlqHw88XOP5Dv4

SyHYYl1gGfTKwqRI0v1A45t8XsxGAN9ZD1qzQj+MW8weVOYlYGzJwtdMuR+2

zN1iKxUhIFBHsd9Dtx8Eb9xyaJcjoKmJFplv0w/LSsYOBw4TcKSbf1U6uR9u

nPOSELxFwLHZ1EFOgfew/doW0bebBFjsLk76xDwAjWwXmd/w/waOsJvAMfIB

DLonpFYvrYLz3HWNgLFB0OL0OiRstwHdJRTDOw3DUCCiPpNGZcKmA87njlJH

4RT7Bod5IwuWSOZWL239BNvxCcUGBiumKH/iJ3fvOIhW9R1IxDgw27J9f7u8

m4A6r2CVZ1xcmJiH342Ils9QGmDg3TDPgxWojOe975iEy02sfb4aAthdpxS6

HW0K/m7KFxcVEsJ+tDXRSl9+gSElNkrtijCmoMbUsa9+Gi7LGRkqHtyGfWl9

bun5/Cvw+Qc3OQSIYfSe0nU8/RsUbHcuCBqUwPrHae2p/32H2XtrwW8idmB6

0mfleWJmYAf3i9iLQrswf4fF3MfxP0CoYXqpOlgG4xD7qhsQPwvVAbv49v+Q

xcTXTZylb8/BaauUVikdeYz56+uy6dB5mDIp/yGVoYB5bjyL9b3+E64MMuUH

f96NJR5dOpyrjoNaZ3NZo4QiZsu3s2dnGQ5+dXwypi57sW9ztxSYlOiwpjFh

Q0lUwsZOefAuFtLh6Qu1g5kf9mHJ7fH1xxUYEFLbuOCwuR9bvun475F0Bijz

Fbox71DBmkrr2k7tWICmPT97Q06qYic3To41Ji7A1FTSBhtJDTPqcr9rILYI

K86vvvTS1LDpAU1dl5RFaC09w3PMVh0zJjRezvEvgdUh8d9Pp9Qx0bT69vC4

JRjRllNUv66BPT5z61E41zL49rkUMq9rYMNGsyF7gpdBm0psHLmlifk3TP4e

ZCbAezie6TUvCZswFdam/0tApskJFqY4EqZkJeTF6U+APn+Lg3E8CbvmJFgs

E0iAnLlBaWwiCWMJ4Jen3CZgqtZTUSaNhMkWcwu8iCCgZpD36qEcEuYkwPrN

+yEBNG6qa1AFCfvWv5j8q46AENqALH2QhKlNLPQJNBKwfXFrp9YICfOdY/Du

fUWARsrEpcAxEsbJTg+xbiXA6XLqDe5JtB+tOc+aLgJS7PII+VkS5p76xch/

jABVXedA8w0SVv546nbCOAG8ClpnHzKRsbXSyfqizwSYj6xITbCQsSjahObo

NAFhOm533TnIWPHq6E79nyiXzZebbguQsWWOURsLOgGVR0xV2oXImL7ISKLH

AgHB9gYxvKJk7O3+Ie5MggC7tHtKKeJkbJvOoGHVbwLKesedRiXJmN3Rj8Hd

qwS87XF4ICtNxp6Yfaj7uk5A1w6+F5d2kbGftgPEJsqtpe4ctUiWjP0PJZrR

0w==

     "]]}, 

   {RGBColor[0.560181, 0.691569, 0.194885], Thickness[Large], Opacity[1.], 

    LineBox[CompressedData["

1:eJwV1nk0VtsbB3BkKBIZShERkZJk7uK7S5Go0KCRBrlyRYMkSSKRMoXMEpIk

mSJCkgwvSnK5hhAlleG8prdI/fbvj7PO+qy91l7POc+wt/wxV+sTPFxcXN30

+f+7U+bKoc+e18C1UMmfh4tBd8o7CS8nf7gmScbMoe5VUWwUO3Adc6W4pnmp

+7Ld/R+aBWC/Vl8hP/UnrTpDoh8Iq5KUjrnUAyXSU60qN6C6rP+0EPUgcck+

JRWEwZaOawuov1VXOPDOvYmyTQbyYtRDFuJy8ZybyDilYLmIeqT5RJvGl1u4

680vLU3N7HsWWtsajOuVz4OWU491C261qw7Bse+nH6yknrQ/zDX1NBTdB556

qFF7TdocqrYOQ7DtVT5t6st6V5+Fs8JQeIrsNqT2vpQpcXhTOCQSupxMqK+U

vz+tUhKOkbusHZbUPtyzDeMatxE2JMl3kNp388pVLx7exi4/59sO1H4BO/2D

5COwVFN15iz1NZbHxz2xEfgje9zYh9pfOMVQfmEk7jkPu4RQX7esjx0KjISV

sNPVROrA1mXWfh5RELjU51hOfWOJafYOJgqqVfs2N1EHHTotuNTxDjL7X4r3

U9/qq6zMsYlGUKF5nBA3g2ClIVmvt9GoW7LeRp46xFHykqlpDIz4EsX1qMNG

/tbs1onF8vtidxypwzXCQx9mx2KmP+qoL/Vtt5LvbivjwN0RrptIHTk9P01o

UTwK80qEW6mjDHW42oKpXUzEJ6jv+NgdSuFLgOTovLXiPAxi+PMk9CcTsF98

9PFu6lizztO8pxLxJ95Z6gJ13C3exrefEjGk3pESR50gZuPv0JKEGo6xwmdq

S5Hf03X7k/FX57NFgXMYNOWIPXwSlQzR+VIN+dRW1so2Ue+S4f5pprCX2jrK

Mv+I2T3ka6jpGfEy2C2d+g9HLwU9ufZac/kYtJQWLfnglgLRRQv7DKn32DbU

VOakgDNXuNONeu+9yRUhKqnw2va5eIB6v/LWLkWpNDCWby508DMQDUrZJbE/

DZ083CbLBRhUD/1izYlLQ/nbtPy/qdfn5Rb3Sd/H/h2bLs1QCxpKRyfLpWMu

169luvMYVNw9vyDsSDouXuo0C6J252nyv3IvHT/IBo0e6v6aa262Kx4gSsOX

hAgyKLUesZJRzoC1wt1X3PMZnH26tU7IMQPCGR1qx6lVpFLJTEYGTOPzXaup

Iz/YqHeoPsTFnzsDbwszOOX4cn7M2kz86HrmulGEgax3ZI24ThZmgltWz4rR

/9E7YjTnQhZWHdxUeFmc1pOxWeFYEV1fkmLJJcFgau7vtHf6j6GtufOVkCSD

txF/+4YaZkNNet4cg8X0e3YnJvkr5GCB3D/cfDIMpK9vOzC7KQf1Ce0aGdTu

RRzJ88dzULEqKXP7MgZrlloH26flICXT2O+uLK2PHn4v45W54FEv1rSTZ3DG

6fR+btU8NLKUH1gp0/68t9rUemsecswNY4RVaD/8N6CV6kA99aqonjrZ5LDo

ltQ8BNclB+9QpfWhsK0mUCYf/IO/PrmoMVjbuUJbVKQAPf85vZbRYrBBrEfh

qFoBjlbITf2iNjGLE80zL8Cjf3X8erQZ2BaJDu0KLICM8NzyR7q0fyJmU6K5

n6I/LYn/6F90/pi3icpNPEV+ca/DRmMGP3xv/3YVK4Q6x7pw62YGvCXbhyrW

FSJPfGmY9RYGMipVNcdOFSKiYsXIKVMG5ry53ukDhdD8EZL2ypxBZmnQkFp7

EWoh5T28m4GjmlGtQXkxPnc/+73jJM1Xfr/HZGcxLoyXG6c7MXivd2NV9s9i

rCuQteZyZmC0uSVITrsEOrnl/5a6MBA/6LSdJ6sENsNbq2zcGJQH3mmuiX2O

95tZCYt96PqnkS7r82Vgz89Ra45lUHsyMlgoogwlyXZdAfF03o3qG1XllOGR

Ft8jkkjn8fS1u9pDZTCf5st/nkz3Wyh9TOp4OR5tfVDc9oDGC9MvHyxf4JFA

wZ+HhQzsGt96aN2pgP85m6OsVpovLjfjXekVsNXb4rm4nUGOptSCs4UVKD+R

n+7YyYAr7kjqk9YKWLT3mS7upfl0YDeqLn4JM2Pz+elf6XnyR2yFfMxLiCes

Tr01y+DY+r2NwnGV2PveS++OChtBJ6aj12RWokBR4ZzzajbyYpKOmZdUol+8

Td10LRs8fwY4gR2VYBdvNBTUYiOl/oICr/QrKGW0za0BG/32sRem418h2XPM

UXYfG/bRXfJfEqvQpWzudegWdWOA/1hWFZZKW/wMCWXjxBzNr7PPq6DqH/bq

9W02HFxv5Eh0VKE2Ts6cxLLhaKqDTYteQ/f9T7eT6Ww4c0IPJYa8Bqe7MCPk

JRvnbIyjd12php6VlL7eDBtuwSPTtiHVML8Z8Pbnb+pXsbZOidUYVl8iXMEz

Bjd1Runq82qsiO0JPCA4BneBxIJsTjX4RBPe1SwZg2fR1Lt5p2sQXz0kc11/

DL6LM+dXHKnFAu1nxve9xtBUlt4nfKYWyS7fW22vjkHWPvXZwau1uPmsd5vs

9TGU5CTYc+7VIujD4f7s0DGwzUJL1/bXYrNI8YbFqWM44uXmnHiiDv66GakC

9WMw+mjU4OnEQtNHcXsfuXHcCvgrpdaThVmFwF+/FMfRoabnsegmCyI+8oNX

VMfh7qmhmPeIhW+jIjUx2uN4LK7o9XWIhe0HxgQWW4xDxmTemn2u9ZDl8ivc

6jmO6cz3N7XdGtDofrUhtnMcCR5bjHWvNaDlu5Ie6+M4YFI0rRfZgAaLeFXu

wXFc+xh30qCgAf4RPrm+E+MQkTpmajzRAB3v7/dbhCeg6M/wWLk14ozCpGzR

xglstxP2dHZ7g2N9Tn+CsyfQdGNFgdWGJtx96jNAEiexYMyuq3ZjEy6SRon7

aZMwP5DAS8ya0Dcl+FgkaxLVqpJ71u5rAlHds/JHySRK6/mnBN2b4Og358ai

9klkCH/TrcptwsLq8vM3F03BJzznuc6qd/CePKF48s4U1sUavpKWaoYvsyYy

OJODyOIURa3lzfjzPdrYoYCDH+0C1y1UmnGrLdDCtJyDl0ubt17Wa0bg6C8P

hWYOrBMc3nTva4agrkaS4TQH5+6Gtt+LbYZ3dd8qQYsfKLz/cVRZ+j2uyavX

SEz9gGGev4yWbAuqKmLkCuynsWC3C6tSqQXaa5TT2K7T6J7c62Gl1gIJ3Qfr

dS9Nw1tfpcXFoAVz/Hs9OsKnUVHBuvnwQAumPKd+Xn0xjc1vRWZko1voOZBq

YSMzg21Dse3zRP+Fc0HyCvWuGexdmX2nh7sVLgFLJDXPz0LA/xIEutrw+78b

4VPeXOTEsPv6y93tSF0VV8tfykPe5libXC/vRF/3DN4r8ZGBy4fSPlR/wIHZ

F0IFinNJlLaQRu7rHhxJkDwd5y1EVBS3jwq964V/WF7WKR4Rcjhv9T8O7z/C

SIfRaEtZSKRcPC8EVfWho/G2hX67OMlc25vxb10/JC9vFwjyWUQC7GPYtqxP

6F17PcPo6BLyvaaClVv8GbbpS2rbrGSI0jquutVlAxisYu02bZAjn18/sXF9

8gUFVkNFqpnyhN2UO8skDOL45Krc7YErSEsvqzY26SvWzll9o/upEjGU3a04

P/QbxM6UtB7tUSZeRybS7kd8x+2nXCHDVqpEQOqLweWIIURqdCy1q1pDlsya

nZD1HUbWrMbxDgF1wv3lVd7AtRE07xuUqn26jrj+fhzm4T6KQ7phphvrNEjU

lslNaRr0Hvc8uO1z43pyeIFck1wevfctlw816dEkg8M+SlyqbOTvls4ra9Ui

3TtdhCcesfHeLsBgfpc2ia6NKLNQGoOg1xHLmywdMnXp2MXNCWPgm85vnH2i

SypyS2t2LhvH1yMrPmWn6ZEdv3d0v4gaR3305agMf31i2ugcYCw1gb7V1kZG

7hvIQKumgUPMBHqT+y/F2P1FtnLWFw+LTEL5QV29gK4BkYwrqw0Mn8TB3/lG

52QNyf1dPsmBglPwlYxKeTRhSDpNh/yUr06hc3FFnPxrI+JV3v+znZuDneeL

Skvug3w0F9djX+QgXSY+a2YDIar7xM7N8+LAxf2DZr0BIWftF2bLe3Pgeu3g

kzgjQnguiyha+3LA+0XGT38TIQrZQqL5QRwoH9ZMcjcjxF6Ud9AtnoMmn/j0

ERtCBlsmon+UcrDab4Ncqxsh6z6ON4u+4OBTWJhOmjshHsNjwqtecpD1LXvT

WQ9C5vGz/fa/5kDAbY/+Ai8aj+6wa0kjB9tmXyRv8SPEOfazqVc37dvdBQfz

wgkpuP/JN7KXgz+V119eiSDkV25/WVYfB0kG9jLbowgJZn3U/DBA98u3zP0S

Q0j2zAc5o1EO3rQe3SeTTMiUwIcDe9kcHOv47fD1HiFGEl1RLuM0vjM1ToWp

hLxZ0yF0l8PBoQvfrSwfELJIv92k6CcHasM7tJc9JMR2y39X385wUMU/Ivwt

k5B0q7bSL7McNFQ2dBZmETJ6uJXz5w8Hd5aNJvllE/I/SkHIzg==

     "]]}},

  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],

  Axes->{True, True},

  AxesLabel->{None, None},

  AxesOrigin->{0, 0},

  BaseStyle->(FontSize -> 14),

  DisplayFunction->Identity,

  Frame->{{True, True}, {True, True}},

  FrameLabel->{{

     FormBox["\"U/(N\\!\\(TraditionalForm\\`\[HBar]w\\))\"", TraditionalForm],

      None}, {

     FormBox[

     "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"", TraditionalForm], 

     None}},

  FrameStyle->GrayLevel[0],

  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},

  GridLines->{None, None},

  GridLinesStyle->Directive[

    GrayLevel[0.5, 0.4]],

  ImageSize->{448.88888888888897`, Automatic},

  Method->{

   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 

    AbsolutePointSize[6], "ScalingFunctions" -> None},

  PlotLabel->FormBox["\"N=50,100,250\"", TraditionalForm],

  PlotRange->{All, All},

  PlotRangeClipping->True,

  PlotRangePadding->{{

     Scaled[0.02], 

     Scaled[0.02]}, {

     Scaled[0.05], 

     Scaled[0.05]}},

  Ticks->{Automatic, Automatic}]], "Output",

 CellChangeTimes->{{3.647149559267496*^9, 3.6471495782095795`*^9}, 

   3.6471498275878434`*^9, 3.6471499953984413`*^9, 3.6471599629785547`*^9, 

   3.654836783679018*^9}]

}, Open  ]],



Cell[TextData[{

 "Taking the derivative results in a peak in the specific heat near the \

condensation temperature, after which the specific heat goes nicely to 2 ",

 Cell[BoxData[

  FormBox[

   SubscriptBox["k", "B"], TraditionalForm]]],

 " per particle as it should in the 2D case."

}], "Text",

 CellChangeTimes->{{3.6471476684093456`*^9, 3.647147748260913*^9}, {

  3.6471498853811493`*^9, 3.647149924584391*^9}, {3.6471499655177326`*^9, 

  3.6471500360687675`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"Plot", "[", "\[IndentingNewLine]", 

  RowBox[{

   RowBox[{"With", "[", 

    RowBox[{

     RowBox[{"{", 

      RowBox[{"T0", "=", 

       FractionBox[

        SqrtBox[

         RowBox[{"6", "*", "100"}]], "Pi"]}], "}"}], ",", 

     RowBox[{

      RowBox[{"(", 

       RowBox[{

        RowBox[{"energy", "[", 

         RowBox[{"100", ",", 

          RowBox[{"Exp", "[", 

           RowBox[{"-", 

            FractionBox["1.", 

             RowBox[{"T0", 

              RowBox[{"(", 

               RowBox[{"T", "+", "0.01"}], ")"}]}]]}], "]"}]}], " ", "]"}], 

        "-", 

        RowBox[{"energy", "[", 

         RowBox[{"100", ",", 

          RowBox[{"Exp", "[", 

           RowBox[{"-", 

            FractionBox["1", 

             RowBox[{"T0", " ", "T"}]]}], "]"}]}], " ", "]"}]}], ")"}], "/", 

      RowBox[{"(", 

       RowBox[{"0.01", "*", "100", "*", "T0"}], ")"}]}]}], "]"}], ",", 

   "\[IndentingNewLine]", 

   RowBox[{"{", 

    RowBox[{"T", ",", "0.01", ",", "2."}], "}"}], ",", " ", 

   RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 

   RowBox[{"FrameLabel", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{

     "\"\<T/\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\"", ",", 

      "\"\<C/(\!\(\*SubscriptBox[\(Nk\), \(B\)]\))\>\""}], "}"}]}], ",", " ", 

   RowBox[{"PlotStyle", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{"Thick", ",", "Black"}], "}"}]}], ",", " ", 

   RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", " ", 

   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 

   RowBox[{"BaseStyle", "\[Rule]", 

    RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", " ", 

   RowBox[{"PlotLabel", "\[Rule]", "\"\<N=100\>\""}]}], " ", "]"}]], "Input",

 CellChangeTimes->{{3.6471469505022836`*^9, 3.647147061268619*^9}, {

  3.647147150440719*^9, 3.6471471892579393`*^9}, {3.6471472988432074`*^9, 

  3.647147305922612*^9}, {3.647149395142109*^9, 3.6471495239624767`*^9}, {

  3.6471495569633646`*^9, 3.6471496542789307`*^9}, {3.6471497121332397`*^9, 

  3.64714977734797*^9}, {3.6471503335797844`*^9, 3.647150351892832*^9}, {

  3.6471538421254616`*^9, 3.6471538557412405`*^9}}],



Cell[BoxData[

 GraphicsBox[{{}, {}, 

   {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["

1:eJwV1nc81d0fAPDrcu83o6zIKElWNFREQ59TooVEIZuiUDxlPEYqyQgJ2UUy

n2RlZ6VwSUglZGff+732SML9fX9/nNd5vc85f5xzPp8zdtg469uSSSTSIlH+

X6/sEq8Y83oER1Ka+6dLjkL8mknkcLk/gGNC7/aPCNS+JtgPrgQAl7bWNl6u

U9CZ1o36jgRBlRqjJabkNLh7iIl0ez0G003ajD+fzoOQtsl0R3kwiBt9f1wk

pQdF2xNo31dCYNOwC+NRlD7M00TdWrzCQHV8YshQwBgiE65oN5U/hcm9OQMn

tpqCaGlzxFWfcLgkVKOlZmgBZcE89lZVEVBoUijk+toGglyz2y3MI+HHWWsX

WtA1MLLQRuZrkbDu11EictcOlvaHbjFRj4J9O5IjrRMcgCa+28+4LwoCby5b

Hqq9CdGU5ilDn2h4y5+h+OWvEyj/5KYZVMUAf1KptUbzbXB5EOKqox4PG5gq

j58WucNMa/BXpJ4E+pkq8atlD6CmTEEd+pJgDzXeh8/JF56mNP2n7vMSVmTn

JEkyD2HLUQpKtEiG5bZUbt04PyjZpLklIekV9HX6tTOfBcBicV39M4k0+LRj

telUbyjc4aiTCpR4DRmH34UHGEZDL9fpOeT2GkJbiu3FO6JBi7/pw8rn18Ar

m/Y9xzAGRCXarJw8syAqD442m8RCjWpv0uX2N5BckDWw4BQPvI4LYtLBueDk

Z7hdtCEROm5EPh5ceQtfT9oWFTxPBW6mwW112QK49CDE5188FZCz0JWEiwWg

8sQtv/JoGmS5xclf+q8Ajo5KX2vsSwOfh0kNDZcLIUHAyXFULgOkX2RR8vKL

IHV3Zb5a+3/g8uWjr49dKRiYpscaPMmFyumdtJWwUlj5objSPJYLHHz+XB6l

pfD4wmBYCcqDGL3Tz+5sKIMnmnz63Yt5UPb1c9r1rDJQXDVWKCjIh9Xv7Q0X

p96BBE3onw+7CyCga2yjrHslHCjmHFg6VwzN/1B0xj/WwMCYOYO2rxI+uj/V

rOmoAe9Q/43X7Cuh9K7o8XhGDWT0D8iqplZCStCefecFPsD5ZYdj97dUgWfy

Zf486w9w0fHuQgy5GmTb0n+4kz5CpG5w2sjQe/Ddp2VBPV4Ld/iXs1ZHP8Ch

qQBnmXf1MB+SN8MhSYPQMp9NOa31IGO8UzxWiwZDD11zlEfqoWvImXr2Fg3C

ttjgGrw0+CyVtJ2nggbjSP26jS0NRlLjzHiNGyDu2bzFS/4GsA/exc4V1wh/

1ax0RR0aASXl8Lft+ww1fof3bBT/DPbybo0XLNtgoM8ZHvC1wT8KtwUFD3fA

tH9Pse6nb9CWqmzNF9wHihNuv6+7/QA0fDnzZ/cQvBLnYg+c7wQO/3srWuLj

INdzqNcrsxukMq81vznAhHFH8/uue/pgykvx4JPCGWgvKZgsyxiAsSsSNt3u

8zCh1baZrvALQvaaHRkvWAIO8bpYD8chUF2+N8U78wfkVR75ztGGwTGGs1o5

dw1ssnva+LeOAvfZ8YpCGgkd5lGiKJuMwbMjv7pEksioLeyFapzlGOwYEffk

yCCjG/ycDqvXxuCU++3kqRwyihEeaq1zHoMZPPhCdRUZLUhGxV32H4P93XPF

Z/vIKF9lWfHf/DHIQkoOHFvZkbxljX45dRzG4jYvJceyI5ECvWRUOA7fj9S7

fPXjQPryF/vPlI1DpiLe6xDMgUKTLm69WDUOd/T2G7LCORApRD/OuoEYP99x

WDSJA01cvRT+sGccnkc7c/KWcaBSIeMHdewTsLtIvn+BwYEMPS2tzlyagJOO

6xJHtCkofNoySe/KBLDxSLUK61NQk61Vr7HFBMzaKUUxjSjouL61sf2NCXB1

p8v5XaUgWcWresF3J6D2qE29iRcFLfbaoea0CXhrpvUtI4OCopCTpN7iBIhI

Xa/T/UNBY+OcG+pWJoD3bIxLwjoFqT1Nn1Yl0eHTcNqfHnYq6u3rrd7OTYf6

mSEdtImKpL3Pm09L0qFuStM7VIqKiovlE8K06cAp9rVB9iwVbTCv8yXr08E6

l3bykw4VmXBY2bsb0cEkrqTSSp+K1vVj1Sxs6HDzNvcDJ1Mq0pqhdO7xoEOm

+t/NHLeoqENhWLAllQ4tSHdwUxgVyX+79xe9psPIrh7/1Qgq8vIUGy7KpcND

0cNR/dFUJNF4seDFOzoUHhz4cj+Riuxsa/RufqGDosd3gUPZVFTGY6Y22E4H

taJObVoeFXEV/d5+qZsOMzcda84VUlEued/00VE6cAzanVQqp6LfLxOfcP+l

w+3q35q3Gqjo3OnDbvdJDNBVSexPaqKiF1PtZvMUBpgqykbXtVARUufZ3cPH

gEPzcwbM71QU1O3VlCXLgFWa1Vz2ABWJCBlj5/QZIKR1M3BugYr6RYMfpRkx

IKBGyNbkNxWlS1SyscwYIHbY/1vJHyo6IC+5WnidARa0ses661R0/ujEzDYf

BuwnV3TPUjEkgMScPB4y4M9kYuT6Bgx1ndLGvwUyQCRp/DeLC0PXdPNHAyMZ

MHPqXf/gJgzds/bons1kAF9lcpm4MIZO2WUZaecwwM9DzK11C4a4HXvbMwoY

EEVd2eguiqE4V/TFtIoBjl0Ws6lbMWTheUe75CMDKqxqzilIYEjmXtonvkYG

aAlCUvp2DBUEbqir/8YAljDnJW8pDHmEHjkh2cUAfx7Fhh87MQQRN6u9+hhQ

qCBsKCODoeaEtrJ9EwywbInGU+UwNJoTlxO/xgDveWOS5G4MZRc0KSyQcWCO

HjSV3oOhO6WrmbobcBgVtJOU2Iuh9RqrFHZBHM4bnBOa24ehuvrI7RYiOMSe

Q6bNShgKaap7UbYNh5NFgmov9mNIpF0+9pY8DprvxUa3HsRQf5fJ5sY9ONRL

729pIZzeFxohdRAHk58T3q7KGLo5VL3JRw0HmnPuGp8Khg6Mz4R0quNweZeE

ZSrhZVyK84AGDp7H2XMUD2Ho/cylgNAzOLyYNVx4TThgMYB9XAcH4Y9wUkIV

Q9orZQ9OGOAQFcCXFkRYgMVYe26Mw9bo03J0wj/Zt3kvmePwZuDJT1DDUPKG

C8t6V3H4IVzSGErYbqOv25sbOGQ0VJDbCO8WKJyjOOFww/NjNOdhDM0Jjzpb

ueCQ9nlz+GHCZeJbJss9cDj6ZCfJivB9ybMOQvdwaBt8tHCXsJaM97izHw6O

5+e9wwnzKORcawrCQa5fOz2B8Le9A7+kw3CQPBl5/znhuIP8lvef4SDROSr6

jLCFmkbvzzhifs3Bfr6EZdTdrign4TB/bOSzHWHmicyOsFQcrp5yJWsQLtD6

aUD/DwcVkZ5DwoTF4WXveA4O/Gf0TEeI9TxStbUdK8DhGJ9GbRbhyX2KUyOl

OMgvp3vbEzaUn3UfrsRBqfJ+hCTh95KlrF8fcPiYwuBvI/ZPXtQnaJD2//UL

cnkQ/sPJmdDXhoO+Un7MWyIeNuQvUr0/cHjg16GpQbhpJepNdzcOYSTJlBYi

ni9wyarOERy0LZTjmon4U0bGNDvoOKxcVtI5QdipN7u1fQqHXy75o7lEvqAW

tcGvyzg0l6ksux7A0Ov69RttazhYq3Y8aSHyTaC6braVzAQjbaXj2wmP5Oqx

N/MwoTiwVjaXyNfA8BuyNEkm+CfbvPQm8n0maG9enQwT+h3vRiYpYsjYd0G1

VoEJmo2JfBUKGFK48+BsjTITlrnejA3KY6jVIO5m+RkmlPUsBv6SxpCqtsVi

mQ4TSpV3Wn8jzlvyKel7pfpMeJ99QLWKOI93VPKfFpkxoch0m6CvJIaEtjQW

5P7DBJNbF8VqxTFk1v17OSWOCfTW/pFj/Biq/1bl+yqRCQJvY9XbeTG097Mf

V3IKE8zlNf61I+4TVgXv1sRsJrwtX6j35sZQSqIcxNYwwed2n4kjBUN0KyP/

kAkmTGWfiHdYpiKH4LLSxUkmvKqcy4hYoiJGoSjDcp4JIoFyJYXEfcik9uoq

rzOh4Z2EBH2GimayrUT6BCfhi43vvBidipaX7d/shUlAwsvOr7uI9yXi7tev

0ZMgR9JTGi4i3ocPr7aJaEzBv0M6nhy2VEThoidkBkxD12r9vexaClrtHD4+

ZT0DbRnnZNt2UdCKzrvhtY2zYGIuaEGO4kBaahv/huXOwoaGkw7rYhwoRrNB

M9psDrhbwvU537Cj22w6Gk7YPDQbNb/p1WFHCfsvFjZmzEO5t72JPTs7anxU

YRhnsADmn+c+9xP/CU3ttJv0hQVQMAtRTPMnI+2Pxiobny3C5YPuk5qXycjY

1GV/xvElSPnE7iEuR0YFN3iSa/qX4NixDDKVjYz44rlP6oX+hpZYZG/Qy4aq

1B8bWu9dhtBmnobyKja0EP5tm2bLMkhOSaXmpbAhJeyhSJLnH+jNo1mrBLGh

itk8fw+xFbgl7CnTfpsNnWVpyDY2rkB19fjuJlM2ZFOR6slw+QtDnQcObjvD

hppwXwgTXIVdLtdsdVTZ0CGgqWXWrELewO3ep7JsaJb6OO2EzRp4RwQl7xEh

+n221OaS1qFKqhOX4GZDD4R5hCKy18Golfc7aZ2ERKTv/1zQZgFqUbXPmCOh

7aGTlA8XWLAYURvoRlh2wfTAE30WmHi9LT5FWLlOLUTGmAULbXEwPEtCetfm

jhleZYHRQDfXDsKBabbJpZ4suPDQxvPlNAktSWtf98pgQeDm+aBMJgmthZY/

03rNAiuPjYEehDkW5WsEslkQT7SfJSxQTxF985YF7DxFXThOQntt3zf1VLJg

a50b337CdukH9qp/Z8EqtO6vppPQrY2vTDg7WLC0uEc4nLCrG2/gjy4W5KxW

bbAh/FCTOXCrnwWGY4YiVMJJo+kRSXQWjP6tHdSdIKF0nc3VDkwWXBJYV9lB

OLv4IePQNAt++6vFz4+TULm/pcaXBRYk9MQ8jiP8YbLF+flvFuSO5Qo7Em68

fOzF9RUWXM/Oe6tOuLUqq/HgGgvMjZ6Z8BH+ISO6yGKxwH3JgH94jIT+B1yd

PxE=

     "]]}},

  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],

  Axes->{True, True},

  AxesLabel->{None, None},

  AxesOrigin->{0, 0},

  BaseStyle->(FontSize -> 14),

  DisplayFunction->Identity,

  Frame->{{True, True}, {True, True}},

  FrameLabel->{{

     FormBox[

     "\"C/(\\!\\(\\*SubscriptBox[\\(Nk\\), \\(B\\)]\\))\"", TraditionalForm], 

     None}, {

     FormBox[

     "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"", TraditionalForm], 

     None}},

  FrameStyle->GrayLevel[0],

  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},

  GridLines->{None, None},

  GridLinesStyle->Directive[

    GrayLevel[0.5, 0.4]],

  ImageSize->{442.22222222222257`, Automatic},

  Method->{

   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 

    AbsolutePointSize[6], "ScalingFunctions" -> None},

  PlotLabel->FormBox["\"N=100\"", TraditionalForm],

  PlotRange->{All, All},

  PlotRangeClipping->True,

  PlotRangePadding->{{

     Scaled[0.02], 

     Scaled[0.02]}, {

     Scaled[0.05], 

     Scaled[0.05]}},

  Ticks->{Automatic, Automatic}]], "Output",

 CellChangeTimes->{{3.6471497608540263`*^9, 3.6471497800841265`*^9}, 

   3.647150355232023*^9, {3.6471538454796534`*^9, 3.64715385870441*^9}, 

   3.654836788666303*^9}]

}, Open  ]]

}, Closed]],



Cell[CellGroupData[{



Cell["Canonical condensate number fluctuations", "Section",

 CellChangeTimes->{{3.647083534169077*^9, 3.647083542513554*^9}, {

  3.647146528517147*^9, 3.6471465340134616`*^9}, {3.647148513519683*^9, 

  3.647148534854903*^9}, {3.6471498570935307`*^9, 3.647149871958381*^9}, {

  3.6471661220668344`*^9, 3.6471661245319753`*^9}, {3.6471780528080835`*^9, 

  3.6471780564880886`*^9}, {3.6471814176303186`*^9, 3.6471814197503214`*^9}, {

  3.647341312758849*^9, 3.6473413169020863`*^9}, {3.6473452982348056`*^9, 

  3.6473453006829453`*^9}}],



Cell["We calculate this through", "Text",

 CellChangeTimes->{{3.6473413220693817`*^9, 3.6473413395123796`*^9}, {

  3.6473414449744115`*^9, 3.6473414493796635`*^9}}],



Cell[BoxData[

 FormBox[

  RowBox[{

   RowBox[{"<", 

    SubscriptBox["N", "0"], ">=", 

    RowBox[{

     UnderoverscriptBox["\[Sum]", 

      RowBox[{"m", "=", "0"}], "N"], 

     FractionBox[

      RowBox[{" ", 

       RowBox[{

        SuperscriptBox["b", 

         RowBox[{"N", "-", "m"}]], 

        RowBox[{"Z", "(", "m", ")"}]}]}], 

      RowBox[{" ", 

       RowBox[{"Z", "(", "N", ")"}]}]]}]}], ",", "      ", 

   RowBox[{"<", 

    SubsuperscriptBox["N", "0", "2"], ">=", 

    RowBox[{

     UnderoverscriptBox["\[Sum]", 

      RowBox[{"m", "=", "0"}], "N"], 

     FractionBox[

      RowBox[{" ", 

       RowBox[{

        SuperscriptBox["b", 

         RowBox[{"N", "-", "m"}]], 

        RowBox[{"Z", "(", "m", ")"}]}]}], 

      RowBox[{" ", 

       RowBox[{"Z", "(", "N", ")"}]}]]}]}]}], TraditionalForm]], "Input",

 CellChangeTimes->{{3.647341343663617*^9, 3.6473414378630047`*^9}, {

  3.6473419248788605`*^9, 3.647341942095845*^9}, {3.6473422915098305`*^9, 

  3.6473423038105345`*^9}}],



Cell[TextData[{

 "The function condflucs takes as input the total number of particles, and b=\

\[ExponentialE]",

 Cell[BoxData[

  FormBox[

   SuperscriptBox["", 

    RowBox[{"-", "\[Beta]\[HBar]w"}]], TraditionalForm]]],

 ".\nIt returns a list containing three elements: ",

 Cell[BoxData[

  RowBox[{"<", 

   SubscriptBox["N", "0"], ">"}]],

  CellChangeTimes->{{3.647341343663617*^9, 3.6473414378630047`*^9}, {

   3.6473419248788605`*^9, 3.647341942095845*^9}, {3.6473422915098305`*^9, 

   3.6473423038105345`*^9}}],

 ", ",

 Cell[BoxData[

  RowBox[{"<", 

   SubsuperscriptBox["N", "0", "2"], ">"}]],

  CellChangeTimes->{{3.647341343663617*^9, 3.6473414378630047`*^9}, {

   3.6473419248788605`*^9, 3.647341942095845*^9}, {3.6473422915098305`*^9, 

   3.6473423038105345`*^9}}],

 "  and ",

 Cell[BoxData[

  FormBox[

   SubscriptBox["\[CapitalDelta]N", "0"], TraditionalForm]],

  FormatType->"TraditionalForm"],

 "= ",

 Cell[BoxData[

  FormBox[

   SqrtBox[

    RowBox[{"<", 

     SubsuperscriptBox["N", "0", "2"], ">", 

     RowBox[{"-", 

      SuperscriptBox[

       RowBox[{"(", 

        RowBox[{"<", 

         SubscriptBox["N", "0"], ">"}], ")"}], "2"]}]}]], TraditionalForm]],

  FormatType->"TraditionalForm"]

}], "Text",

 CellChangeTimes->{{3.6548675094864335`*^9, 3.6548675981805067`*^9}, {

  3.654867790626514*^9, 3.654867795346784*^9}, {3.654867890265213*^9, 

  3.65486789510849*^9}, {3.654869405381873*^9, 3.6548694247179785`*^9}, {

  3.654869469828559*^9, 3.654869473757784*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"condflucs", "=", 

  RowBox[{"Compile", "[", " ", 

   RowBox[{

    RowBox[{"{", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"nmax", ",", "_Integer"}], "}"}], ",", 

      RowBox[{"{", 

       RowBox[{"b", ",", "_Real"}], "}"}]}], "}"}], ",", " ", 

    "\[IndentingNewLine]", 

    RowBox[{"Module", "[", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"n", ",", "m", ",", "zn", ",", "an", ",", 

        RowBox[{"n0", "=", "1."}], ",", 

        RowBox[{"sqrn0", "=", 

         RowBox[{

          RowBox[{"2.", "nmax"}], "-", "1."}]}], ",", 

        RowBox[{"z", "=", 

         RowBox[{"Table", "[", 

          RowBox[{"1.", ",", 

           RowBox[{"{", "nmax", "}"}]}], "]"}]}]}], "}"}], ",", 

      "\[IndentingNewLine]", 

      RowBox[{

       RowBox[{"Do", "[", "\[IndentingNewLine]", 

        RowBox[{

         RowBox[{

          RowBox[{"zn", "=", "0."}], ";", "\[IndentingNewLine]", 

          RowBox[{"Do", "[", 

           RowBox[{

            RowBox[{"zn", "=", 

             RowBox[{

              FractionBox[

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  SuperscriptBox["b", 

                   RowBox[{"m", "+", "1"}]]}], ")"}], "2"], 

               RowBox[{"z", "[", 

                RowBox[{"[", 

                 RowBox[{"m", "+", "1"}], "]"}], "]"}]], "*", 

              RowBox[{"(", 

               RowBox[{"zn", "+", 

                SuperscriptBox[

                 RowBox[{"(", 

                  FractionBox[

                   RowBox[{"1", "-", "b"}], 

                   RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}], ")"}]}]}], 

            ",", 

            RowBox[{"{", 

             RowBox[{"m", ",", "0", ",", 

              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{

           RowBox[{"z", "[", 

            RowBox[{"[", "n", "]"}], "]"}], "=", 

           RowBox[{

            SuperscriptBox[

             RowBox[{"(", 

              FractionBox[

               RowBox[{"1", "-", 

                SuperscriptBox["b", "n"]}], 

               RowBox[{"1", "-", "b"}]], ")"}], "2"], 

            RowBox[{

             RowBox[{"(", 

              RowBox[{"1", "+", "zn"}], ")"}], "/", "n"}]}]}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{"an", "=", 

           FractionBox[

            SuperscriptBox[

             RowBox[{"(", 

              RowBox[{"1", "-", 

               SuperscriptBox["b", "n"]}], ")"}], "2"], 

            RowBox[{"z", "[", 

             RowBox[{"[", "n", "]"}], "]"}]]}], ";", "\[IndentingNewLine]", 

          RowBox[{"If", "[", " ", 

           RowBox[{

            RowBox[{"n", "<", "nmax"}], ",", "\[IndentingNewLine]", 

            RowBox[{

             RowBox[{"n0", "=", 

              RowBox[{

               RowBox[{"n0", "*", "an"}], "+", "1."}]}], ";", 

             "\[IndentingNewLine]", 

             RowBox[{"sqrn0", "=", 

              RowBox[{

               RowBox[{"sqrn0", "*", "an"}], "+", 

               RowBox[{"Max", "[", 

                RowBox[{

                 RowBox[{

                  RowBox[{"2.", 

                   RowBox[{"(", 

                    RowBox[{"nmax", "-", "n"}], ")"}]}], "-", "1."}], ",", 

                 "0."}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 

            RowBox[{

             RowBox[{"n0", "=", 

              RowBox[{"n0", "*", "an"}]}], ";", "\[IndentingNewLine]", 

             RowBox[{"sqrn0", "=", 

              RowBox[{"sqrn0", "*", "an"}]}]}]}], "]"}]}], ",", 

         "\[IndentingNewLine]", 

         RowBox[{"{", 

          RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ";", 

       "\[IndentingNewLine]", 

       RowBox[{"{", 

        RowBox[{"n0", ",", "sqrn0", ",", 

         SqrtBox[

          RowBox[{"sqrn0", "-", 

           SuperscriptBox[

            RowBox[{"(", "n0", ")"}], "2"]}]]}], "}"}]}]}], " ", "]"}]}], 

   "]"}]}]], "Input",

 CellChangeTimes->{{3.6471481589294014`*^9, 3.6471481839288316`*^9}, {

   3.6471482838215446`*^9, 3.647148303877692*^9}, {3.64714834755519*^9, 

   3.6471483585598197`*^9}, 3.647148432156029*^9, {3.6471484628847866`*^9, 

   3.6471484715002794`*^9}, {3.647152370001261*^9, 3.647152448728764*^9}, {

   3.6471584365842495`*^9, 3.6471585656276307`*^9}, {3.6471586688985376`*^9, 

   3.6471589290784187`*^9}, {3.6471590231517997`*^9, 3.647159030252206*^9}, {

   3.647166731841711*^9, 3.647166748180646*^9}, {3.6473414798004036`*^9, 

   3.6473416267008057`*^9}, {3.6473417687989335`*^9, 

   3.6473417765133743`*^9}, {3.647342183902676*^9, 3.647342217314587*^9}, {

   3.6473424930393577`*^9, 3.6473425157486563`*^9}, {3.64734403093532*^9, 

   3.6473440321693907`*^9}, {3.6473440664643526`*^9, 3.64734407742898*^9}, {

   3.6473442173509827`*^9, 3.6473442668638144`*^9}, {3.647344441239788*^9, 

   3.6473444519273996`*^9}, {3.647344497164987*^9, 3.647344611451524*^9}, 

   3.6548675082773647`*^9}],



Cell[BoxData[

 InterpretationBox[

  RowBox[{

   TagBox["CompiledFunction",

    "SummaryHead"], "[", 

   DynamicModuleBox[{Typeset`open$$ = False}, 

    PanelBox[

     PaneSelectorBox[{False->GridBox[{

        {

         PaneBox[

          ButtonBox[

           

           DynamicBox[FEPrivate`FrontEndResource[

            "FEBitmaps", "SquarePlusIconMedium"],

            ImageSizeCache->{12., {0., 12.}}],

           Appearance->None,

           ButtonFunction:>(Typeset`open$$ = True),

           Evaluator->Automatic,

           Method->"Preemptive"],

          Alignment->{Center, Center},

          

          ImageSize->

           Dynamic[{

            Automatic, 

             3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

              Magnification])}]], 

         GraphicsBox[

          {Thickness[0.038461538461538464`], 

           {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 

            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 

             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{25.499999999999996`,

              2.5}, {25.499999999999996`, 1.3953100000000003`}, {

             24.604699999999998`, 0.49999999999999994`}, {23.5, 

             0.49999999999999994`}, {2.5, 0.49999999999999994`}, {

             1.3953100000000003`, 0.49999999999999994`}, {

             0.49999999999999994`, 1.3953100000000003`}, {

             0.49999999999999994`, 2.5}, {0.49999999999999994`, 23.5}, {

             0.49999999999999994`, 24.604699999999998`}, {1.3953100000000003`,

              25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 

             25.499999999999996`}, {24.604699999999998`, 

             25.499999999999996`}, {25.499999999999996`, 

             24.604699999999998`}, {25.499999999999996`, 23.5}, {

             25.499999999999996`, 2.5}}}]}, 

           {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 

             19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832, 

             20.021499999999996`}, {6.930469999999999, 20.021499999999996`}, {

             6.930469999999999, 18.212100000000003`}, {16.3832, 

             18.212100000000003`}, {16.3832, 16.357399999999995`}, {20.5426, 

             19.116799999999998`}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 

             11.079700000000003`}, {9.46445, 12.933999999999997`}, {

             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 

             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 

             13.8391}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,

              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0

2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI

/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y

nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt

mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a

OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=

             "]], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 5.289294374999999}, {

             11.960858124999998`, 8.29796625}, {11.080858124999999`, 

             8.29796625}, {12.417186249999999`, 4.337966249999999}, {

             13.193201874999998`, 4.337966249999999}, {14.540701874999998`, 

             8.29796625}, {13.688201874999999`, 8.29796625}, {12.82453, 

             5.289294374999999}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,

              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM

l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI

GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ

koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz

lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo

cUM4Hz0+AG0eosQ=

             "]]}},

          AspectRatio->1,

          Axes->False,

          Background->GrayLevel[0.93],

          Frame->True,

          FrameStyle->Directive[

            Thickness[Tiny], 

            GrayLevel[0.7]],

          FrameTicks->None,

          ImageSize->{Automatic, 

            Dynamic[

            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], GridBox[{

           {

            RowBox[{

             TagBox["\<\"Argument count: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox["2",

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Argument types: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              StyleBox[

               PaneBox[

                RowBox[{"{", 

                 RowBox[{"_Integer", ",", "_Real"}], "}"}],

                BaselinePosition->Baseline,

                ContentPadding->False,

                FrameMargins->0,

                ImageSize->{{1, 300}, Automatic},

                StripOnInput->True],

               LineBreakWithin->False],

              "SummaryItem"]}]}

          },

          AutoDelete->False,

          

          BaseStyle->{

           ShowStringCharacters -> False, NumberMarks -> False, 

            PrintPrecision -> 3, ShowSyntaxStyles -> False},

          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},

          

          GridBoxItemSize->{

           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},

          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}

       },

       AutoDelete->False,

       BaselinePosition->{1, 1},

       GridBoxAlignment->{"Rows" -> {{Top}}},

       GridBoxItemSize->{

        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->GridBox[{

        {

         PaneBox[

          ButtonBox[

           

           DynamicBox[FEPrivate`FrontEndResource[

            "FEBitmaps", "SquareMinusIconMedium"]],

           Appearance->None,

           ButtonFunction:>(Typeset`open$$ = False),

           Evaluator->Automatic,

           Method->"Preemptive"],

          Alignment->{Center, Center},

          

          ImageSize->

           Dynamic[{

            Automatic, 

             3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

              Magnification])}]], 

         GraphicsBox[

          {Thickness[0.038461538461538464`], 

           {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 

            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 

             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{25.499999999999996`,

              2.5}, {25.499999999999996`, 1.3953100000000003`}, {

             24.604699999999998`, 0.49999999999999994`}, {23.5, 

             0.49999999999999994`}, {2.5, 0.49999999999999994`}, {

             1.3953100000000003`, 0.49999999999999994`}, {

             0.49999999999999994`, 1.3953100000000003`}, {

             0.49999999999999994`, 2.5}, {0.49999999999999994`, 23.5}, {

             0.49999999999999994`, 24.604699999999998`}, {1.3953100000000003`,

              25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 

             25.499999999999996`}, {24.604699999999998`, 

             25.499999999999996`}, {25.499999999999996`, 

             24.604699999999998`}, {25.499999999999996`, 23.5}, {

             25.499999999999996`, 2.5}}}]}, 

           {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 

             19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832, 

             20.021499999999996`}, {6.930469999999999, 20.021499999999996`}, {

             6.930469999999999, 18.212100000000003`}, {16.3832, 

             18.212100000000003`}, {16.3832, 16.357399999999995`}, {20.5426, 

             19.116799999999998`}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 

             11.079700000000003`}, {9.46445, 12.933999999999997`}, {

             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 

             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 

             13.8391}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,

              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0

2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI

/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y

nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt

mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a

OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=

             "]], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 5.289294374999999}, {

             11.960858124999998`, 8.29796625}, {11.080858124999999`, 

             8.29796625}, {12.417186249999999`, 4.337966249999999}, {

             13.193201874999998`, 4.337966249999999}, {14.540701874999998`, 

             8.29796625}, {13.688201874999999`, 8.29796625}, {12.82453, 

             5.289294374999999}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,

              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM

l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI

GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ

koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz

lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo

cUM4Hz0+AG0eosQ=

             "]]}},

          AspectRatio->1,

          Axes->False,

          Background->GrayLevel[0.93],

          Frame->True,

          FrameStyle->Directive[

            Thickness[Tiny], 

            GrayLevel[0.7]],

          FrameTicks->None,

          ImageSize->{Automatic, 

            Dynamic[

            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], GridBox[{

           {

            RowBox[{

             TagBox["\<\"Argument count: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox["2",

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Argument types: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              PaneBox[

               RowBox[{"{", 

                RowBox[{"_Integer", ",", "_Real"}], "}"}],

               BaselinePosition->Baseline,

               ContentPadding->False,

               FrameMargins->0,

               ImageSize->{{1, 500}, Automatic},

               StripOnInput->True],

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Variables: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              RowBox[{"{", 

               RowBox[{"nmax", ",", "b"}], "}"}],

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Expression: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              PaneBox[

               RowBox[{"Block", "[", 

                RowBox[{

                 RowBox[{"{", "Compile`$2", "}"}], ",", 

                 RowBox[{"Module", "[", 

                  RowBox[{

                   RowBox[{"{", 

                    RowBox[{"n", ",", "m", ",", "zn", ",", "an", ",", 

                    RowBox[{"n0", "=", "1.`"}], ",", 

                    RowBox[{"sqrn0", "=", 

                    RowBox[{

                    RowBox[{"2.`", " ", "nmax"}], "-", "1.`"}]}], ",", 

                    RowBox[{"z", "=", 

                    RowBox[{"Table", "[", 

                    RowBox[{"1.`", ",", 

                    RowBox[{"{", "nmax", "}"}]}], "]"}]}]}], "}"}], ",", 

                   RowBox[{

                    RowBox[{"Do", "[", 

                    RowBox[{

                    RowBox[{

                    RowBox[{"zn", "=", "0.`"}], ";", 

                    RowBox[{"Do", "[", 

                    RowBox[{

                    RowBox[{"zn", "=", 

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{"Compile`$2", "=", 

                    RowBox[{"m", "+", "1"}]}], ";", 

                    FractionBox[

                    RowBox[{

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "Compile`$2"]}], ")"}], "2"], " ", 

                    RowBox[{"(", 

                    RowBox[{"zn", "+", 

                    SuperscriptBox[

                    RowBox[{"(", 

                    FractionBox[

                    RowBox[{"1", "-", "b"}], 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}], ")"}]}], 

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "Compile`$2", 

                    "\[RightDoubleBracket]"}]]}], ")"}]}], ",", 

                    RowBox[{"{", 

                    RowBox[{"m", ",", "0", ",", 

                    RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

                    RowBox[{

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], "=", 

                    FractionBox[

                    RowBox[{

                    SuperscriptBox[

                    RowBox[{"(", 

                    FractionBox[

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "n"]}], 

                    RowBox[{"1", "-", "b"}]], ")"}], "2"], " ", 

                    RowBox[{"(", 

                    RowBox[{"1", "+", "zn"}], ")"}]}], "n"]}], ";", 

                    RowBox[{"an", "=", 

                    FractionBox[

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "n"]}], ")"}], "2"], 

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}]]}], ";", 

                    RowBox[{"If", "[", 

                    RowBox[{

                    RowBox[{"n", "<", "nmax"}], ",", 

                    RowBox[{

                    RowBox[{"n0", "=", 

                    RowBox[{

                    RowBox[{"n0", " ", "an"}], "+", "1.`"}]}], ";", 

                    RowBox[{"sqrn0", "=", 

                    RowBox[{

                    RowBox[{"sqrn0", " ", "an"}], "+", 

                    RowBox[{"Max", "[", 

                    RowBox[{

                    RowBox[{

                    RowBox[{"2.`", " ", 

                    RowBox[{"(", 

                    RowBox[{"nmax", "-", "n"}], ")"}]}], "-", "1.`"}], ",", 

                    "0.`"}], "]"}]}]}]}], ",", 

                    RowBox[{

                    RowBox[{"n0", "=", 

                    RowBox[{"n0", " ", "an"}]}], ";", 

                    RowBox[{"sqrn0", "=", 

                    RowBox[{"sqrn0", " ", "an"}]}]}]}], "]"}]}], ",", 

                    RowBox[{"{", 

                    RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ";", 

                    RowBox[{"{", 

                    RowBox[{"n0", ",", "sqrn0", ",", 

                    SqrtBox[

                    RowBox[{"sqrn0", "-", 

                    SuperscriptBox["n0", "2"]}]]}], "}"}]}]}], "]"}]}], "]"}],

               BaselinePosition->Baseline,

               ContentPadding->False,

               FrameMargins->0,

               ImageSize->{{1, 500}, Automatic},

               StripOnInput->True],

              "SummaryItem"]}]}

          },

          AutoDelete->False,

          

          BaseStyle->{

           ShowStringCharacters -> False, NumberMarks -> False, 

            PrintPrecision -> 3, ShowSyntaxStyles -> False},

          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},

          

          GridBoxItemSize->{

           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},

          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}

       },

       AutoDelete->False,

       BaselinePosition->{1, 1},

       GridBoxAlignment->{"Rows" -> {{Top}}},

       GridBoxItemSize->{

        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[

      Typeset`open$$],

      ImageSize->Automatic],

     BaselinePosition->Baseline],

    DynamicModuleValues:>{}], "]"}],

  CompiledFunction[{10, 10., 5468}, {

    Blank[Integer], 

    Blank[Real]}, {{2, 0, 0}, {3, 0, 0}, {3, 1, 

   3}}, {{0, {2, 0, 4}}, {1., {3, 0, 1}}, {

    2., {3, 0, 2}}, {-1., {3, 0, 5}}, {-2, {2, 0, 6}}, {-1, {2, 0, 8}}, {

    1, {2, 0, 2}}, {0., {3, 0, 6}}}, {1, 13, 13, 0, 

   4}, {{7, 1, 4}, {10, 0, 8}, {16, 2, 8, 11}, {13, 11, 5, 11}, {6, 0, 3}, {6,

     4, 1}, {35, 3, 3, 1}, {6, 4, 7}, {3, 2}, {36, 1, 1, 3, 1}, {4, 7, 

    3, -1}, {6, 0, 1}, {6, 4, 7}, {3, 75}, {7, 6, 8}, {12, 7, 6, 10}, {6, 8, 

    5}, {3, 26}, {12, 5, 2, 12}, {6, 12, 9}, {41, 263, 3, 0, 0, 2, 0, 9, 3, 0,

     9}, {19, 9, 10}, {10, 2, 9}, {13, 9, 10, 9}, {40, 56, 3, 0, 9, 3, 0, 

    10}, {38, 1, 0, 9, 0, 9}, {40, 60, 3, 0, 9, 3, 0, 3}, {16, 10, 3, 10}, {

    19, 0, 3}, {10, 2, 9}, {13, 9, 3, 9}, {18, 5, 12}, {12, 7, 12, 11}, {41, 

    263, 3, 0, 0, 2, 0, 11, 3, 0, 3}, {19, 3, 7}, {10, 2, 3}, {13, 3, 7, 3}, {

    40, 60, 3, 0, 3, 3, 0, 7}, {16, 9, 7, 9}, {40, 56, 3, 0, 9, 3, 0, 7}, {13,

     8, 7, 9}, {16, 10, 9, 10}, {7, 10, 8}, {4, 5, 10, -25}, {41, 263, 3, 0, 

    0, 2, 0, 7, 3, 0, 10}, {19, 10, 9}, {10, 2, 10}, {13, 10, 9, 10}, {19, 0, 

    9}, {10, 2, 7}, {13, 7, 9, 7}, {40, 60, 3, 0, 7, 3, 0, 9}, {16, 10, 9, 

    10}, {40, 56, 3, 0, 10, 3, 0, 9}, {10, 2, 10}, {13, 10, 8, 10}, {10, 7, 

    7}, {40, 60, 3, 0, 7, 3, 0, 3}, {16, 10, 3, 10}, {16, 9, 10, 9}, {39, 1, 

    0, 7, 0, 9}, {41, 263, 3, 0, 0, 2, 0, 7, 3, 0, 10}, {19, 10, 3}, {10, 2, 

    10}, {13, 10, 3, 10}, {40, 56, 3, 0, 10, 3, 0, 3}, {38, 1, 0, 7, 0, 10}, {

    40, 60, 3, 0, 10, 3, 0, 7}, {16, 3, 7, 3}, {25, 7, 0, 0}, {2, 0, 14}, {16,

     4, 3, 7}, {13, 7, 1, 7}, {7, 7, 4}, {16, 11, 3, 7}, {18, 7, 3}, {12, 0, 

    3, 10}, {10, 10, 10}, {16, 2, 10, 12}, {13, 12, 5, 12}, {

    42, "MaxR", 3, 0, 12, 3, 0, 6, 3, 0, 10}, {13, 7, 10, 7}, {7, 7, 11}, {3, 

    5}, {16, 4, 3, 7}, {7, 7, 4}, {16, 11, 3, 7}, {7, 7, 11}, {4, 7, 

    1, -74}, {40, 56, 3, 0, 4, 3, 0, 9}, {19, 9, 7}, {13, 11, 7, 9}, {40, 57, 

    3, 0, 9, 3, 0, 7}, {34, 1, 3, 4, 11, 7, 3, 3}, {1}}, 

   Function[{$CellContext`nmax, $CellContext`b}, 

    Block[{Compile`$2}, 

     Module[{$CellContext`n, $CellContext`m, $CellContext`zn, \

$CellContext`an, $CellContext`n0 = 1., $CellContext`sqrn0 = 

       2. $CellContext`nmax - 1., $CellContext`z = 

       Table[1., {$CellContext`nmax}]}, 

      Do[$CellContext`zn = 0.; 

        Do[$CellContext`zn = (

           Compile`$2 = $CellContext`m + 

             1; ((1 - $CellContext`b^Compile`$2)^2/

             Part[$CellContext`z, 

              Compile`$2]) ($CellContext`zn + ((1 - $CellContext`b)/(

               1 - $CellContext`b^($CellContext`n - $CellContext`m)))^2)), \

{$CellContext`m, 0, $CellContext`n - 2}]; 

        Part[$CellContext`z, $CellContext`n] = ((

             1 - $CellContext`b^$CellContext`n)/(1 - $CellContext`b))^2 ((

            1 + $CellContext`zn)/$CellContext`n); $CellContext`an = (

            1 - $CellContext`b^$CellContext`n)^2/

          Part[$CellContext`z, $CellContext`n]; 

        If[$CellContext`n < $CellContext`nmax, $CellContext`n0 = \

$CellContext`n0 $CellContext`an + 

            1.; $CellContext`sqrn0 = $CellContext`sqrn0 $CellContext`an + 

            Max[2. ($CellContext`nmax - $CellContext`n) - 1., 

              0.], $CellContext`n0 = $CellContext`n0 $CellContext`an; \

$CellContext`sqrn0 = $CellContext`sqrn0 $CellContext`an], {$CellContext`n, 

         1, $CellContext`nmax}]; {$CellContext`n0, $CellContext`sqrn0, \

($CellContext`sqrn0 - $CellContext`n0^2)^Rational[1, 2]}]]], Evaluate],

  Editable->False,

  SelectWithContents->True,

  Selectable->False]], "Output",

 CellChangeTimes->{

  3.6473442719401045`*^9, {3.6473446067402544`*^9, 3.647344612168565*^9}, 

   3.6482831062659698`*^9}]

}, Open  ]],



Cell["\<\

Below, we use this function to plot the condensate number and fluctuations.\

\>", "Text",

 CellChangeTimes->{{3.6548675094864335`*^9, 3.6548675981805067`*^9}, {

  3.654867790626514*^9, 3.654867795346784*^9}, {3.654867890265213*^9, 

  3.65486789510849*^9}, {3.6548693826615734`*^9, 3.6548693879418755`*^9}, {

  3.6548694943319607`*^9, 3.654869501412365*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"figcanon", "=", 

  RowBox[{"Plot", "[", " ", 

   RowBox[{

    RowBox[{"{", 

     RowBox[{

      RowBox[{

       RowBox[{"condflucs", "[", 

        RowBox[{"100", ",", 

         RowBox[{"Exp", "[", 

          RowBox[{

           RowBox[{"-", 

            FractionBox["1.", "T"]}], 

           FractionBox["Pi", 

            SqrtBox[

             RowBox[{"6", "*", "100"}]]]}], "]"}]}], "]"}], "[", 

       RowBox[{"[", "1", "]"}], "]"}], ",", 

      RowBox[{

       RowBox[{"condflucs", "[", 

        RowBox[{"100", ",", 

         RowBox[{"Exp", "[", 

          RowBox[{

           RowBox[{"-", 

            FractionBox["1.", "T"]}], 

           FractionBox["Pi", 

            SqrtBox[

             RowBox[{"6", "*", "100"}]]]}], "]"}]}], "]"}], "[", 

       RowBox[{"[", "3", "]"}], "]"}], ",", " ", 

      RowBox[{"Max", "[", 

       RowBox[{

        RowBox[{"100", 

         RowBox[{"(", 

          RowBox[{"1", "-", 

           RowBox[{"T", "^", "2"}]}], ")"}]}], ",", "0"}], "]"}]}], "}"}], 

    ",", " ", 

    RowBox[{"{", 

     RowBox[{"T", ",", "0.005", ",", "1.3"}], "}"}], ",", " ", 

    RowBox[{"PlotStyle", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

       RowBox[{"{", 

        RowBox[{"Thick", ",", "Black"}], "}"}], ",", 

       RowBox[{"{", 

        RowBox[{"Thick", ",", "Blue", ",", "Dashed"}], "}"}], ",", 

       RowBox[{"{", 

        RowBox[{"Thick", ",", "Red", ",", "DotDashed"}], "}"}]}], "}"}]}], 

    ",", 

    RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 

    RowBox[{"FrameLabel", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

      "\"\<T/\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\"", ",", 

       "\"\<\!\(\*SubsuperscriptBox[\(N\), \(0\), \(can\)]\), \

\!\(\*SubsuperscriptBox[\(\[CapitalDelta]N\), \(0\), \(can\)]\)\>\""}], 

      "}"}]}], ",", " ", 

    RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", " ", 

    RowBox[{"BaseStyle", "\[Rule]", 

     RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", 

    RowBox[{"PlotLabel", "\[Rule]", "\"\<N=100\>\""}], ",", " ", 

    RowBox[{"GridLines", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

       RowBox[{"{", "1", "}"}], ",", 

       RowBox[{"{", 

        RowBox[{"10", ",", "100"}], "}"}]}], "}"}]}]}], " ", "]"}]}]], "Input",

 CellChangeTimes->{{3.6475092549925957`*^9, 3.6475093083676486`*^9}, {

  3.6475093438986807`*^9, 3.6475093609276547`*^9}, {3.6548694865585155`*^9, 

  3.65486948838062*^9}}],



Cell[BoxData[

 GraphicsBox[{{{}, {}, 

    {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["

1:eJwl1gkw1d8XAPAnCSX8EPIK2QpJaBWdk6QoJYpHoqjskRSyZk+UfZf9pUIo

a1LIEgnRQrKUiB7e40XJ8v/qf2fufOczc+d8z51z5szdZOGof3EFiUSaIvby

96f9B/MfN1xg+u8SsSjIYW0q/fGZK4y4/98yll/H6udvwIjz738uOZejq57q

CddlR/9Z08y68Km6N/wsqP3nzjPy/Fv7fKBQ1u6fi7bOVp584QsyoU8Xl+32

iGIffvcm+CfrLywb5So3vjb3gwbOtrl//39Ablu53R9auz1mlt222csXSQHg

seri5LLjqH1Knu0B8IhPY2jZZtL4rSw9EKQsrDv/5ZudETPtFARhoi8qlz0u

waqleCAYnLRL4pf9NOPCrO1/IZB0VdVq2Z7iDbnUwRCwOV8pveyDaZtNvhbd

ApcKctsi4dWit9aI+oXCn7was2W/SxmrMta/Dbz2EW0LhBPJxy7HSoRBqgiT

vOxzSfliHVNhoDU2qj5PeMt6ng6uunAYnV6t+JcwPd7J70j0HWi/mPDjD+Ey

wXcqAZZ3weleiOVvwi+aE6f610fAoXcxCTOEJUN1WhZuRgB1UMuXSThI+28W

eSwCbHjZ+acIj3Hkee7Vj4QOU1ntScLHm0xPG1VGQqbanAiNcHHw2m3XJKLA

Ka7Z9wdhwcPVq6JDo4D//ZzzEOEbqxz7C6ei4OvSyrF+wn31YuVvTaLB7nVg

Xw/hA4HtEbTaaFgK19R+Tzhb86bNavkY4NJUlWxbrtdKZY0t0TGgYhF/sYmw

fd1XEa2/MdDX0MRZQ7jdL3ra0jIWOPM9OCsI79DQfHOzJRbOvkg3KyScwPIr

O00lDh4YX2a9T3j+ZY7X8+Q4EF5jMZVC2NzX0PAzazx42R+QiSJcC+yKf+zi

YeiMSFLQcr2XytiFuuJhVZGG9g3CE17rK/SzE+BR574j5oT11ZsjnbgS4YqN

UIQe4dL5G7Z3XBJh6+NTrAcIe3n0kps1k4Cvrt9MjPCAajhzJC8JttupH1i7

3N9z6q1s65LBu0jo4NwiBbnc07wPfE+GfI/O5A7CTnv0jMx1UyBnhc/EM8Jd

s6TtXiUpsI9nFyWHcPJ1i8HywFT4lG9qe42wnIu05naZNGi4fOXiasJ7nbmE

eOPTQLzdrHVsgYJS5X+Ys6zpwM3WI9xMWLl0oPGjSzrsOtNqFEj4eHGBQ7xh

BlxKnrCZmKfgaSUJI/a7GcAt7TNYT9i0MBZdGzOg7oK6agph2wJPfqM9mfD+

YfvdQ4SDH+pUCIpkQcqhwnehfyl4R7Y6M0g/CxgnfEyMCcflKoXNhGaB/9ja

BhnC2VRh8w9/s+BZXqBO9RwFX2YOr4z7kg3SKrLrB/5Q8E+Sn966DCpIcpmY

T85SkCQyszewmwrT+yMd8ghzJNpI/vrvPsx84rW1JiwYrzfT5XcfbEbfb/8y

Q9wvWjQl5kIuyBtOcVb+oqDd7coR/i0PQeprW9iBaQo6r97W4X/uIZSrZXwY

nyL69VZG5XTCQ5iI3imSSDgkOCS8k/MR1F63iKQxiHz9DVWifz6CNadT9YPp

FPziMeXN9zgfKseOFoeNE/k8Ffn96ls+6MWyhikSVqZpXHEVLoDExRWhHTQi

nmm0Ze/NAriXWc/kI7xDfccR6qnHkLciOur2GAW1lio5NnoVQugl59OnRih4

7+V8R6FEMZDu801pDRDzpTeCe7V6MQTB4ra2fgq+/i111NKoGL4ExqQaEmZu

1321LqwYqusV/rPso6BORmrpjV/F0L/3yxnnXgrO3NyfrNn0BBy1BpttPxH1

Puh74ZNDCchvYB6qb6Pg4hsfvfzgEsjKHVHZTTjf0EfNL6MEBtI3Xsx9S/Sn

rbfA1vclkN1jEBXSSsGWCM9XPmqloCs+KIotFDzS5ya1eU0ZyN2K3BXWQEEN

9ytD13LL4Zfh7GxiFQWnVlxp16kth8cSNrXMZxTMCHOqEustB5P+Yx+PEyal

O8a85qmATaUqg6RKYl41OGhudK0A71HaDdMyCqoJ2Ga/OlQJVmon6YwiCu5+

bHGB/9szMKgyk4ynUjCqafKt8NIzaL6a86Alh4K0Qc+9ouQq0FlknlvKpmC6

QDy3rEEV5F3xsLyQRczfGy3l++uq4Jjto+dS6RTs1dyx1jbrOXy+lcDwTqSg

bw9b6UvLF/DLTehe0m0KDvl1se52rgG1WcZBNwcK9qhznNXxqQGes9yWt+2J

efR7X+nZsBpwXPnnQ6odBasuZ1kHUGtgWIP6/KUNBWNNnFs7emrAeeepW4sX

iXor88bbH6wFl2ExJRMzCuYOHpXLFKiDp9OyLlHHiX7FOr21Za/AsZ06tkaB

OD9t6Th9oAnYIuhp4Z+N8JKxs8eJqhbICCnr5fI1wlcn3/h1zb0Fe/2NUjni

RvhMjJb/FDrgbq/mT+sCQ3zSL5TAP/QOIiQrkhv2GqKu+5ybgm8XVGgpuytU

n8bItaUaJ+AD3P967mSrwmlk2gqFBg58BN2VE8eCUk8hS93JyrrsblitYsne

NGOARUyNwapznwGO8gfkHzFA38nuwObFXtgarRfIm6qPv4e0+Qde9MHY1/iM

759OYlOHIk+g0gAkPPEStBM+iTbbNnPeExgEkmjciTx1Pfw86+4dM034ui7f

yYrj2JuTphxb9xW+KNjM6LDqonKH0uf1Od8gJ2j9+3aBoyg8GFeb6zoES5Mn

43V3amPbWSPpdVrfgdk3vf3uicP42SjAk01mGBSaAoJ8lA6h664APtLsMBSP

/zaPUziI1lH0FO/uEejJ62UX+Es8F86UZ/aU/YA7p02b9peooweHwQgGjwJn

dKO7+dBe3KRiIi5vPQbdP2suf2DfhUYaOxLEVH+CuFWSGkeDMppV29xmsNNg

pFLJlvOnImpqcXy7vIYG4ecDYk91KaLsW6oqjZsGx4sdowqeKyLzy7fR4XU0

8BrpXroToYihC2eP9ErSoO50QzLLbkUsUdNnawQayAT6bckP2oZcz1R9Ulxp

MGsx1M+vpICVZWuuHh6hgcrtmd3RRXKofDtnOmSMBnE66/Y3p8nhQzNwaR6n

QSurXdzaO3KYyHb1mi6TBna1MtsqbOXQzaDH1YBlHIrqgkOzpORw52Supzl5

HPacYztTkySLhTJaQa4nxiGzoCB4RcQWzIn1TbxfNg4bHAZX3UqVQT4yTVbx

2Ti0FHFoXgmXQZ90o8rS6nHI6u0LvuQlg8aPtn2urx+HPFvhVW5nZXBtTe+G

oc5xsJ/v49olKoPXaHvSxenjcEKarUgoUxoPHWRQE7dMgOG844N9T6TwO/38

09uJE7DpW5DysT8SOFTT5PAxZQL0Di2eFxwnHKW4WTJ9Al4Hxu8cG5DArzsW

EiupEyBi9aCgoEkC+90SfEafTECaTuq2hwkS2E1q0zn8dgI0VN8mXFSVwFZe

tcEVrJMgFKPa8CJgE5ZsF+S+YT8JlakBlCgVcbR2tFUvcZwEec1Vg3Wy4ihS

UG1Pd56El7/qNyyIiaOvvFXLJfdJKAo+EBfEJY46MuUhBkGTYP+E8WG0RQz7

yCasCumT8K7DcurqDjFcxX7vd3/nJPzkYEy684oi6d+ig4hx8Ojwlo34aCKK

kbmRDha6JIsuBhkXh6UjLcXoYOX4atF4gIz6/eXbpTbR4b5RpP3EWzLOtfU5

5kjRweHyr8CDeWTUKZKbuC9PhyydArVUKzKOXa0dy9tLB129z+qsgyK45Q/j

W+lpOuxJnrkLfeuRynryQ3M4HdR3a/9uXBLCuozzoQ536cBuPcIXMSWEA+C8

nzeSDq658w4W34VQxDOaejqGDh4e1TXSLUJ4h/n++kASHbo9Q4al44Xw+ncT

oZn7dJAXCLy6UkkIDzdeoGyqpcPet5Eei3aC+CPUrcd1hg7eOxUbyQsCSFrh

HKf+mw4TX9TcjzAEUNjdTp91jg53+trfeX8XwMNWZs13FuigphtnxPFWAKkH

NStzVjJgQfA1NTxNAC3neZI6+Rhgq9p1xVhTAPsc7hsrKjLg8MwLufIYfnyv

9+HTsBUD9F/fqnp5nA8bvBtOZNswwGf7/lE8xIfleaUN5+0YIB/QaN20jw+T

OOKf9l5mQM7GP5rjW/jw3EujiHfXGLBvX/GTcFY+HFPsPlztz4ADDpvvSlb+

hySe3tLYNAZYHp+quLb1P5RrHYzR/MiASFUFDVMpXhxKPyE+9IkB2rK7jq3a

yItpLs8f+fcwgLOwwLJkHS8KbEisrf3CgG9LaQ8k2Hlx0VaPjkMMuLDHX9m5

iwc7OF4cVWcwwOsj5mRZ8KCbZsqKXWumQNfW6aF8EDc2PjN02gxTEDD1w4T8

gwt5Rlm03jyeAsnGYX/qO068FyK4b0Z4Gi6kiWrPnmfHuL5P49y+0/D36UI7

GLDhnqsdSaOT08DNJ/Xm5iVWlLihYqVNYQKpzNS6+SMLtnjnu5BNmCDhtq73

aAcLuvhv9hs/w4TPrM7kjmYWbAwjp0aaM8FygxJj+DkL2qexdnZfYoIStzgV

slmw7FXnfttrTHg/mP8g8woLHuNxEbwdRcRTSDhE5mHBX/wTkmdjmNAqln+P

l5MF7wlbKynGMSEpz9aGk5UFGZtMj3UmEucdj2uzzZIwboemHzmDCdm9OqPS

/SQcMBaYePSYCbGCuZc4Ckl4y+zOX68iJmztNMhUeUhCZUsOTr0nTIj29JKx

yCZhoP28JLOUyF/QYLEpgYRyPkPGatVMWAmvqM9vkrDL38yK+yUTnHrWDK7w

JKFXyCeXgRomKEuJ6h29TsL2yDd3A+qZMH6CWfvdloTucVqpho1MyIocrtl9

kYQSyS8fbnlNxFMj0cLMSfgmTbV8rpkJi1x9+78bk/Ba9tP6N2+YoD4rWo6n

SPg/qhVeJg==

      "]]}, 

    {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 

     Dashing[{Small, Small}], LineBox[CompressedData["

1:eJwd1Xk8FP//AHBapBw5Ij5yt7tDQlFJ8no7ckTOKOWqFIlI7ivkipArZ8hR

pEKJImeOHBURFanE7uy6s0Wl+s7vN//M4zmvmXm853W8R/aUl9WZdWxsbNzs

bGz/d57xGHHCg33Bjmtlm335O+1g95x2Jwl/WH5fXuqWMK3N7WZPHm0MgOKS

R3zTVivaWWek483sg8Cjc0bUJWM9UE5PMjvXgsEpvFBEf0UEHjuXHT5wMxRW

eGU3bJKWB31Ht+raA+FgVh1iFm2pAkMntgsrTVyGfoMmEYOzGlCjtNJg2RIB

evoxQ5XquhBYecwjKSUS+ks+OsorHwKk2CDZ4xQFtrPoPdK0Au4Kidccqleg

VUzyV/v9Y/CaGhaB2KIh4FL/9U5TZ7hxe2Jn6EA01JFehgUJngFHMvpaXxQD

4nYGAZx17kApvZWx7B0LS6JKd1+XesOcHMlARScOvo4niLR6+ELtLZcVd8F4

4J4sdD3/JBBCZbrKb3+Jhx+nyfVnr4WBXiH1+GTNVei1Mrkm5x8JG6Wu8khF

JQDXTSPcyjMa3uQzn9lZJQK27Zl80b04yJEwvZApdw0K6noSg9WJ6+KbBnmf

J4Gwr+DJseRUWMzyjjJKTwbvlMdx4i3pUC/6Ri36dAokYhxe7UI3QD7hUN+f

yOuwrfq54D/ZPIg1/l0iwbwOBjkpNMXxm8Dkvhe6zyoVAsMUa0JPFMHDOD5l

P7k0iGzeQA46UwKihs1c6QlpkBe9rCXFXgbBXF6fqr+lgXrZLfW9lbdBJ2bg

+mx7Oqjtcx3rwu7CQFT68unTmYBCn7o++lgN6rr6/ZF9mbCzWItyaqIGstm/

lxaq3YCFra1Mm6mH4BRhaztGyoL6skd3KP9qYT5M/KlVaTaoDRgOxbo/BasD

vanevDmwQ1gz3iOlAerWgt2TfXOgusWE+3d9I4SFjEv06udCnLSbj5twM/AG

FYbrTOcBmdYVWRLQBoq+ZH1VSiFo0UdK7FO6YJ8P7xaBrEJ4L10Vyn+wG7Y9

+claIRWBZYzp+e7f3bCr7nP3qG8RTPLGRkh79IDZwweeWba3YMUpzEz/aD/E

3T30VPS/EkDGJ6lc2CD8zI2yELl1G6pcDiQlWI3Cx5Bv4UJV96H00wvDy0KT

YKYX4fLO8zH0RQWJKWTMw96qUy7CXxtBSsB//XLZd5iKGibt9WmDWeqRpeLG

NTiPnlvw1XeAjUyf62ITOzJYPu21rPMCQob0pk76c6Kzdj4h5s/6AFcX89u5

fQPqsOyPGv71ChaZq+xTd3lRo/Ts/VoYhBZZf63dSAA9+rQlW3jqDRwptdOr

4hdCh4N+Be6IGIbgP71rjaPCKJWvTtccRkDSPKnQpU8Esdy3JMR8HgX+7bTV

8aItiP25ZcPz0vdQfPdgJuctcVTD0v3yzHkMHBa3X/+aK4EiFt7H9P4dB67u

wfR9fpJodcpY+HPLBPAHSSSbBkujF4Mqm2J2fgZIbLmcVSWDzilTNxRs/gI8

ZYd/2tfLorGVoPCM5S9wWtp6lKdRDo2XFe7KfD4JJZydp6j35dGuwZ1j4mVf

oSQ/MsqnZhsS+3KjvTxgCnJL3ka6F5DRa4ejZBGDaRBYt8eFM5iCngjW0jKM

p4Gc/KQoPYyCijoFyjcfngY9nfPSMpEU5L2jV3HzkWlgDWQNqsVTkMAfLVXh

U9PQN8FMOHiDgqzy5fYLhk+D5sK0If9DCnr7Yc6Cr24aNJiJW4RxCmpOPiSU

9HQaLjoOeznPUNBt3TtDvE3TsBF/61k5T0H+d51teTumwehf/EHN7xQkGjx0

gufNNLiOtfRprqOiY+JPz26Ynwadomf27RJUNHY0OpSTQoMt/P0Xn5tSke3R

8bPGCjSwj7+zEmdORQO26pZJSjRQaDs8YGxFRR02U2QRNRr0xL0503mUih5Y

67/ehmggmFSZnneKiqLMOeT0j9Mg2fpVSEsAFSkYRndHJdNgaH/gw9ZCKio1

GK/pSiWeH9e+TC6mIikD9fyNmTTwzR75HltKRUIHp7zT8mgwZenVCxVUtKar

/19xOQ1Uu075xz8k1qPN4dnWTgM24+af3h1UFLAnWohthQb3mukoYJqKaPT7

vAm/aBAm4tqaQie+J2eUa/NfGpQZbYwoYVDRnjXF31ROOpRYpRc/m6OiH22D

X82F6WAWHlhe+52KfA9LPy5UocML5S6bxxwYmvprVKWgRnh9kEc4F4aOVPtU

PNpDh6mIWjNdbgypCXfd7D5Ah0rOxmMNPBj69s4jdsGEDtZZck/chTDk7dJw

FNzo8M6j+kiXFIY+i0xZ9pynQ+kWlTYNGQxZdPOZWnvR4XC3dGyZLIZUFE8i

V386+Pxm++O5DUPzC+sVUqLpsCZt8/6pAoYcb+2UF4+nw6/vY3p/FTH0yuqE

ZEkiHYrL815pKWHo/uMHgvVpdDgdx6lQrowhjxCbXxNFdGgvDFTdq4ahcaXL

LLdSOtwPzh4zUceQ6UT5/Lc7dChY4PQ+vhtD23XWJrmq6BBh1LPvzF4MMblK

+pSbiPzs9cpU3Y+h40/6O5+00kF+wvS1sBaGes/9aNHtoENMrXLTIuGKfuNa

2z46XKvDc7O0MeSWtpgf/p4OdOczFdk6GEqsWc+3Ok6HTF+e2wd1MfRgQCrs

4mc6vLx+z2mWMIv/sIMLnQ65dbu/UfQxtEXZ5eVHJh32Jzu2NBDWPBxy4Og8

HRaOcewyOoihiMQKyUPf6dC17t6iuQGGSu62Jj1fpcM65t6dvYS7ekb/aK0R

9ZazYdM2xBADn/es+0cHSq/zsUrCvNxcEyokHBbobWpCRkT+qZJmFVw49Kcz

rvkQtjJQb5bbiIPmVmvHfsJ+Z0yU8/lwcN4RXSxtjKHs6FMFIoI4tK3wHvEg

3FgSxJ+yGQdkE+/5kPBE+/VwbjEczJbyGEuE2SfvzEdK4JDsudqueAhD29hb

HH9L4XA/3o5lT9hQZuSVrxwOb/RiA+MJu8Oc9jwZBxa35aH7hJMcOapcFXBY

fZ3l0ke4OkxC+osSDkv6+u2ThIfyd6UcV8Xhy6yJ4zLhH43G/4bUcPh5qFrt

D2HxMWevw3txcOC6fIDNBENavwI+dWni0ML/xn+NiDuJp5gjbRxutr7+sEQ4

SuN2y1MdYj0bK10+E759tElF7SAOFWklm14Q7vEfLrxnhIPvKOdoOeHZzJlN

FFMcvh7dXhdFWODxuohCcxzqaoPLbQirDYsvilnjIPfWtUKWsO2yqnOaLQ5q

G31raUR+goSMBniO41CyU7mzlHD+TicU44CD3vtdoycIt1j4V/91xuHDSSUa

D+FJrySZQBccXGWH5mqJ+nCmlF5fcsWhKWaOYUsYe9DIdv48Dnf2WIwsEfW+

MMv47OCDQwr3VS8hwqk87Jajfjjc67HYnE30S62iWJtFEA7ldvo5ooR/uRnc

0ovAIWFaXf0v0X+S8Q6CTVdw2BCdq+tKGN3xjdwTR7zf/49sjx6GYqeLTyok

45CPqx8MIPq5gqNhsDgVh95Nc5HPif7vlx/U2ZpJ5FvMPZKbsNCpf7Kb8nFI

a6c2hgKGdkeKpsUXEvmZ652vJObnWNGOdetKcBg1XB0dOoChgokTk6wKHBpO

n2vmI+ZN8cST4g/1RH1LE+IUNDD0qbN3v1gjUd/wSlNVYn4zVD8O2zTjwJs5

Vqa6B0P/ONetH+zAQXZhlkeKmP/hapPz3YM4XHIxvVCpgqGrEo4cnG8J3+PI

Cyf2D+1Y75u673AIf6VoarKD+J4Tma+bJnD4d2VefZDYf8K5PqnVzuDwEEtb

TiYT9b241L80T8yLRY6oMrF/4WOksyrfcAhSel3TJYch6xos++4qDrF2VSZT

0kR97H3WijgZMHL14eyAOIbe1HB2JkkzwISHzO/Fi6G4rWKOfXIMwJP6NMo2

Ev0ap7jCTWHAKqXp5TCx/96xN1eIVmKASDDnbhlODIWuz0kK3seAUPV131z/

UBHFQcnW1ZoBquW6ko2zxP+uW3uh1JYBgZnDE3FMKrq+yzJ+0o4Bhf6RPGY4

Ff1e79/g4MyApQnP8q6vxP/mYYvUEU8GLEfdJ537QEUh3NZ0FMeAB3fObbzU

RbyfvPd6RwIDWv7VUAqeE/frSOwzSmbAW1mr7LZWIh7yNcE8kwFij09cWWog

4nOXlB1LiPUp+z36/oCKtg1l+IW0MAAGVbNSM6no1c0RUt0KAwQibK8oOVBR

YEPDvX2/GdB4hJnuakdF8qMFNk1/GaCdquiUZ0PEBVzvdHAyQaMrd+/cYSJ+

ZeXQkDAT/O6OXtTUJuJuYmmLKkyQYO+0vSxJRbJqx2W2uzFh1bj/17sRCnLM

2/fN5zwTnP+xCqLfUFAuSbyj4QITRBR44xVfUdDm4VHXQ35MqNZt1T7TSUHc

fjZV56KY0P5j9t2NRxQ0X2ehXZ7PBNV1ZxsXkinomaahPXmQCTNF00bFOhR0

VFc9W1pzBvJLNPGgbDIyEmP/bHtgBqrHmsU50slIY/4lNRnNQI6lp1NCEhmJ

5brWrxnMgChfhl5iFBm9W8odeW89Axd2LO928iCjY7fYRTI8Z6CFl4/LFsjo

ONvrVO5bM3A3Q5bj4eQ25Nh8LnFp/SyIawnyNctsQw31PJcM6bNwIS/AXeO0

HCrLjMi5Uz8Ho6WaYsJNMmh68WRtYs48hDyZSgjfKIUeq4ryB3sswKaIQT8j

YQnE9v/HImx9pRFuoSaOKufTloolF2Gy1lYg0EcM3SZZjvQmLYJKXhbSnhVB

eELgh4Afi5BglPwgZFwYvbUYeUdzXYIhL+vdbjOCSPHllwz90SX4e+jEhLqB

AOputPWmwje4UuDiNf2FD21isBv0V32DFw4MsrEjDyqIF93/Q2wZ1j7m6T+y

2oBuTLyb449YhknWcTnRlPVI49JgLmNhGRa/elctfeJEcsFqrsbHWCDMEb7Q

FsqB+sLv+0ocZ4H7rEbFrD8H8r1CjZo7wYKizLCz/13kQN3XJG6mOrHAzPzy

1/AzHMijkDT0/iwLGsqePjhvxoHqO4a03f1YcGmlo+eNDAcy3eQrmpjGAoM9

pU493ST0XXhe3iGDBds7ih5btJNQgZjbTpUbLNiaNDXw4RkJLcnamw7lsODL

8pj5Sg0J3VDXj5K4xYIEZwEty3wS+my3eb6yigXdavZ74i6S0FXH5N9hNSyI

aevk1PQgoV2nuTdYPGIBW3hk2MJZEorxWJNn1bGg0HfS8ZQ9CSlenrLTamZB

dpDmE1dDEhq+4ujK38oC0y1bc1R0SSgs/p3v5zYWsOqPbf6lRUIDqf0p0Z0s

4G9hG7qxi4SCbhjctO1mwT/zv0LndpCQXF7rXayHBef2hNAOYCTUX6j55Fcv

CzJePTcRkSchv9Lazv5+FtxsJ+ssSJLQ/wDqDqSW

      "]]}, 

    {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 

     Dashing[{0, Small, Small, Small}], LineBox[CompressedData["

1:eJwV03k01dsXAHDcnpQhIcLPWFK3wfxU0j6Z8hSZHt80/rreyzM8kp55jCiS

DBlS5tutHumaLm4yVbcoY4Qbbl1DJV9lLNPv/P44a6/POnvtddbZe6ud87b/

Q0hAQCANn//HL549Z8aD/GB5g9r63lUCBblnNp5R/AeOu8hZtGOLuJ3U6K31

h8KO6mUO9jbah8/PloJA5DBlmIVdcbbI2vhOCKibP1hfim122q203DgMqD7L

pXTsx7vma+yeRsB6a4ZPMnbAQ8Lz+o1I4K2sXo3FRtQapZdnooDxnqISgt2m

GRqBBKJhjbokm4b9VZ1ioXUoFmae7W/chV2e5zrvvjEOLIamWUrYIarPGXRe

HMRpHN8pgb1e+aqoctQ1GNi7/fLXFQJtl9/QIdZ0HaqD3q0UYU+l+0RZpiRC

7OL3zmTsKtlOvWjaDTC/X60ejr3lmlXLcmQSJMYfMXDCZsaK77mkngwnPCK3

rSwTSPZwnXDKtWQodFjuHcUOEvYeKv2eDINuGr+0YR+KaU+aaEwBFYWgzjvY

7VEp0zRaGvSlG+wzwNY3MWuNbEmDnDEpjjx2huBsYY7eLXB0ze5cXiLQmQgn

pwFKOsTzy1yasSdD5avtCzNAX2D21yPY9savbvqIZcKlKr2CndiVS0HuiX6Z

QL+tHC+KHRrMVXxllgVvPy+8frlIILHAnLBDI7fBo/CpCsKm+mmYaW/LgfDo

tGnpnwTa5ysmJ5meAwrikTXjPwi0lfVjZp6SC8G7R0fY2LqVwy96/XIhxUDJ

nYZtwyzxSnfKAxnawe33FwgU+8CqWlahAFz1rIPl5gmUuKMu/4p9AXjt7bz6

YY5Atxg6CXPXCsD4bfvSv9iF9M1nehYLQKdnvyTCrs8fXXPrfSF4zTZMnJ4l

0I+sKNtNeXTQuZ8dEj5NIAGFuX0xfXS4T63tRNgimX9tmd14D8ZMHa4LYsum

2851R92DauMprcjv+L0pytmprgwotXlPDfxGII/4mjHp7Q9gfOTy/BGSQO+D

v4dJPSqGq5+EJkI+43rlCgvNH4thTSzlsDa27oTJBf/NJTDV4KHw8ROB4k6m

0LiRJaAoeZF6GFvfWN+S7vgI2OKnSJFxAlms1ogohZYCNfGu2MURAt2tX+oo

VWdCRUFvKm8Izys3SWK9MRNsyJaly9gvF7YeoTkzwfmd5nsN7Blt6+ZNCUx4

EiW71m2QQFZ5dyqDZpnQubdtdYRLoLnIg7fNOGWwg1oSzenD/28a4frOqwKu

qKlzNbsItNIablscWwH865dCazsJVOwUfiAqrwJmpS5l22CLuYfJ7HpbAXvO

Bzhc7CBQS1JIc/iBSlg2TCqqbCOQ5WDAVk3RKpAIXtO/tZVAJoEX+JcYLKDE

rl7OaSbQd6EL7VaNLHi0rqdfHTsvwYetwmWBeBHxqKgJ9yfXO/XlhmrgaZzr

uN9IoKfPvcyU/Kth9NiVHw/rCXRAxr2w2bwGaObS/elsAhk+Oucq/bEWtCqB

K15OoGQO+Wbzai2sTsCUXxmBJngh+5QV2VAyzHcfYBIoVyZdYocDGwpX/pNK

f4z3O6iFdbCJDQsyFpUGjwjENdMXdy94AvAweJ/hAwJF9P9SWU97CqZhfkYv

cgjEj+qmGPo2wJ667N2KVwnUbyxyyiq8AT7UKpW5xeH9XDCqPJXQADo3xcoq

YgnE/rvALZreAPca9dRtrhAozcX3dUd/A3xBjCcBl3G/dSXTPU0boe/Bjk/l

oQRi8I5Q82WawFw/UerlBTxvqMlWvKoZXJUGS84SOH+a5j19iANMyRucrQoE

+vO4b/Axdgv88IuriuxyRs12rVHdP98Ax7+NKn/VGdWqTBSXQwfIDClxlbWc

UdmQXIY0vxOasn7T/aPTCVkH/gzYHdENmnrv79p6O6Gb4pUmx6AH5HuoAvd+

/o5m3OWuxQz3gryxZbduzO9IsMmupqmwDywDKdJRS47o8YwJj312ABa6N+R1

ezqiCLIv5tUKF7w1NyWcGnRAC/zfpIefDgLbhL2Ytd8BcTq0NsToDIP1jd7d

Mpn26K89muvuyvBAzqrUJ2PYDg3MB4alTvNAsq6ONapmh7hFObppTR/AuSph

/uJ5W6TboTMgX/QR7H+KiM9pHkObebcaGf58sDj+Ft2It0Ztp5w1NlmMgBib

09YzegQNOEeH/LJtFIZUlHPXiVkh/1+jpQTmR+HNsR88Jlgit+Sp7LC+MbBV

eds/t88CUU+w8vurxiF48OnGIqoZChZxGEOxn6Bg3MLm9W4TpKbnorrT7TNI

7Vy1540CcjbRz1DZ/wU4dVKBereN0Om6v+K/rZ2AmkA5fpyZIaqpEr14eGwC

qL1Hc1+666KitIjMe1VfwVNxovz15Z1oZOq/5fGZkxBwq0qOrqyG+A0cr97s

SXgnfGr04Lwq4idraW7JnYSTwpx/utpU0Qf95cwa+iRIlE1yyQhVNBSQEf6p

bBISY5ZDvjxTQX0CbVaH3+B6/g7FHkeV0GvJAzwhCgkCmk6VEg6bUSsvP8tG

mASX7jXPtCnYzHWOWetIWMw56GxVJodeOfY+15Ek4UGyg7CrtBx6keH771kl

Ehh8oRs6XZtQg+p9/zpDEm4a+VsZ2EmjCm1ZiSBPEg65e3XVXRdDbt7uxhXe

JFg6qBtJkqJIoaTOc8qXhBz7LHs7W1EUsfN8y5+BJNSndCXlS61HVttYcQ5X

SDBX87CKvLUWDSq6UHbnkmBwfg9T67YQSnIp0XUrIGFHuYxsyKIgMs0UOldA

J2GdXN0O1glBxJB9WC9fTEKnisvZVUUB5LtxKVS4hgTHgL83pRougvDauwtD

XSTwQZSRq/0NWObfNRV7SVA1udR+epAEj2gLZ6d+EhJODm8wOvEV2gXJitZh

EuLuDLRoOY5DFDIdWcsnobzJw9KyfQQMwtNlTMdImDkkEq1y9CNkLcHF6q8k

uKW2+shc4cJRo9T8mSlsxrFzRiG9sBo43qE1Q0KS55eOoQudwGQdEPSYJ2G4

GcIpb16B63ySNv0nCdpy/U4mVfVAWyO9fGcJ37PsdPy2VMD/AALxgUM=

      "]], LineBox[CompressedData["

1:eJxFx2kogwEAxvEd5PgwilgtaUzWlLucWYoV+YAityJeSVFec2Roo9ya1mqE

yFGOtGhWSoiWeV3NMT44IqGMGWpIKO156t/Tj1tUmV7CoNFogb/9/a5ETFfT

n4W0/62cii4CGLCn9Vm8xYSr2IMswh7WRyRO2jnAjWLVkdAZvrLEh2tc4RlT

v3nMC/6+9ZMXe8PpF9pgHhf+2DuvnODByWqBaSoAfqhef5iNgvlW87UmA55k

ph3re+C7zrqz2nf4KPXYeEuYbRbsXCkSTmDdcmaVv/DFZpd7uoiah4fbPWLe

2RablefGR1YLHFl9MHD/BPs0hBFJWa82bzfNkZwcmJT5Sx9zYV03Z0heCFeM

MA2npfDShiGuvAZOcSE9uvrhNzeTb74CHmaXhQQpYTM3L8WggpXhCVLOKHyZ

7W6amYc7Cno/JWo4tNjRKXUBbqv48n3VwILmm+zYFfhQVkCwVmFJu5G8XIP3

5VRf6yZcrxQNZepgn8HVaf4WTI1Eaz/0cM344iZFwT9FF8fL

      "]]}, {}}, {{}, {}, {}, {}, {}}},

  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],

  Axes->{True, True},

  AxesLabel->{None, None},

  AxesOrigin->{0, 0},

  BaseStyle->(FontSize -> 14),

  DisplayFunction->Identity,

  Frame->{{True, True}, {True, True}},

  FrameLabel->{{

     FormBox[

     "\"\\!\\(\\*SubsuperscriptBox[\\(N\\), \\(0\\), \\(can\\)]\\), \

\\!\\(\\*SubsuperscriptBox[\\(\[CapitalDelta]N\\), \\(0\\), \\(can\\)]\\)\"", 

      TraditionalForm], None}, {

     FormBox[

     "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"", TraditionalForm], 

     None}},

  FrameStyle->GrayLevel[0],

  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},

  GridLines->{{1}, {10, 100}},

  GridLinesStyle->Directive[

    GrayLevel[0.5, 0.4]],

  ImageSize->{512., Automatic},

  Method->{

   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 

    AbsolutePointSize[6], "ScalingFunctions" -> None},

  PlotLabel->FormBox["\"N=100\"", TraditionalForm],

  PlotRange->{{0.005, 1.3}, {0., 99.99999999998526}},

  PlotRangeClipping->True,

  PlotRangePadding->{{

     Scaled[0.02], 

     Scaled[0.02]}, {

     Scaled[0.05], 

     Scaled[0.05]}},

  Ticks->{Automatic, Automatic}]], "Output",

 CellChangeTimes->{{3.647509279216981*^9, 3.647509301475254*^9}, 

   3.6475093695051455`*^9, 3.6548694915678024`*^9}]

}, Open  ]],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"Export", "[", "  ", 

  RowBox[{

  "\"\<C:/Onderzoek/Kleineprojecten/grand-canonical-fluctuations/condcanon.\

eps\>\"", ",", "figcanon", ",", 

   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",

 CellChangeTimes->{{3.6474296650603123`*^9, 3.6474297099608803`*^9}, 

   3.647509140003019*^9, {3.647509387920199*^9, 3.647509393944543*^9}}],



Cell[BoxData["\<\"C:/Onderzoek/Kleineprojecten/grand-canonical-fluctuations/\

condcanon.eps\"\>"], "Output",

 CellChangeTimes->{3.6475093951896143`*^9}]

}, Open  ]]

}, Closed]],



Cell[CellGroupData[{



Cell["Second-order Coherence", "Section",

 CellChangeTimes->{{3.647083534169077*^9, 3.647083542513554*^9}, {

  3.647146528517147*^9, 3.6471465340134616`*^9}, {3.647148513519683*^9, 

  3.647148534854903*^9}, {3.6471498570935307`*^9, 3.647149871958381*^9}, {

  3.6471661220668344`*^9, 3.6471661245319753`*^9}, {3.6471780528080835`*^9, 

  3.6471780564880886`*^9}, {3.6471814176303186`*^9, 3.6471814197503214`*^9}, {

  3.647341312758849*^9, 3.6473413169020863`*^9}, {3.6473452982348056`*^9, 

  3.6473453006829453`*^9}, {3.6548695178123035`*^9, 3.654869519436396*^9}, {

  3.65486993648925*^9, 3.654869938265352*^9}}],



Cell[TextData[{

 "Having obtained ",

 Cell[BoxData[

  RowBox[{"<", 

   SubscriptBox["N", "0"], ">"}]],

  CellChangeTimes->{{3.647341343663617*^9, 3.6473414378630047`*^9}, {

   3.6473419248788605`*^9, 3.647341942095845*^9}, {3.6473422915098305`*^9, 

   3.6473423038105345`*^9}}],

 ", ",

 Cell[BoxData[

  RowBox[{"<", 

   SubsuperscriptBox["N", "0", "2"], ">"}]],

  CellChangeTimes->{{3.647341343663617*^9, 3.6473414378630047`*^9}, {

   3.6473419248788605`*^9, 3.647341942095845*^9}, {3.6473422915098305`*^9, 

   3.6473423038105345`*^9}}],

 "  we can also plot the \n   ",

 Cell[BoxData[

  FormBox[

   SubscriptBox["g", "2"], TraditionalForm]],

  FormatType->"TraditionalForm"],

 " =",

 Cell[BoxData[

  RowBox[{"<", 

   RowBox[{

    SubscriptBox["N", "0"], 

    RowBox[{"(", 

     RowBox[{

      SubscriptBox["N", "0"], "-", "1"}], ")"}]}], ">", "/"}]],

  CellChangeTimes->{{3.647341343663617*^9, 3.6473414378630047`*^9}, {

   3.6473419248788605`*^9, 3.647341942095845*^9}, {3.6473422915098305`*^9, 

   3.6473423038105345`*^9}}],

 " ",

 Cell[BoxData[

  FormBox[

   SuperscriptBox[

    RowBox[{"(", 

     RowBox[{"<", 

      SubscriptBox["N", "0"], ">"}], ")"}], "2"], TraditionalForm]]],

 "\ncoherence factor"

}], "Text",

 CellChangeTimes->{{3.6548675094864335`*^9, 3.6548675981805067`*^9}, {

  3.654867790626514*^9, 3.654867795346784*^9}, {3.654867890265213*^9, 

  3.65486789510849*^9}, {3.6548693826615734`*^9, 3.6548693879418755`*^9}, {

  3.6548694943319607`*^9, 3.654869501412365*^9}, {3.6548695534843435`*^9, 

  3.6548696360890684`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"figcoherence", "=", 

  RowBox[{"Plot", "[", " ", 

   RowBox[{

    RowBox[{

     FractionBox[

      SuperscriptBox[

       RowBox[{"(", 

        RowBox[{

         RowBox[{"condflucs", "[", 

          RowBox[{"100", ",", 

           RowBox[{"Exp", "[", 

            RowBox[{

             RowBox[{"-", 

              FractionBox["1.", "T"]}], 

             FractionBox["Pi", 

              SqrtBox[

               RowBox[{"6", "*", "100"}]]]}], "]"}]}], "]"}], "[", 

         RowBox[{"[", "3", "]"}], "]"}], ")"}], "2"], 

      SuperscriptBox[

       RowBox[{"(", 

        RowBox[{

         RowBox[{"condflucs", "[", 

          RowBox[{"100", ",", 

           RowBox[{"Exp", "[", 

            RowBox[{

             RowBox[{"-", 

              FractionBox["1.", "T"]}], 

             FractionBox["Pi", 

              SqrtBox[

               RowBox[{"6", "*", "100"}]]]}], "]"}]}], "]"}], "[", 

         RowBox[{"[", "1", "]"}], "]"}], ")"}], "2"]], "+", "1", "-", 

     FractionBox["1", 

      RowBox[{"(", 

       RowBox[{

        RowBox[{"condflucs", "[", 

         RowBox[{"100", ",", 

          RowBox[{"Exp", "[", 

           RowBox[{

            RowBox[{"-", 

             FractionBox["1.", "T"]}], 

            FractionBox["Pi", 

             SqrtBox[

              RowBox[{"6", "*", "100"}]]]}], "]"}]}], "]"}], "[", 

        RowBox[{"[", "1", "]"}], "]"}], ")"}]]}], ",", 

    RowBox[{"{", 

     RowBox[{"T", ",", "0.005", ",", "1.5"}], "}"}], ",", 

    RowBox[{"PlotStyle", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{"Thick", ",", "Black"}], "}"}]}], ",", 

    RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 

    RowBox[{"FrameLabel", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

      "\"\<T/\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\"", ",", 

       "\"\<\!\(\*SubsuperscriptBox[\(g\), \(0\), \(can\)]\)\>\""}], "}"}]}], 

    ",", " ", 

    RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", " ", 

    RowBox[{"BaseStyle", "\[Rule]", 

     RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", 

    RowBox[{"PlotLabel", "\[Rule]", "\"\<N=100\>\""}], ",", " ", 

    RowBox[{"GridLines", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

       RowBox[{"{", "1", "}"}], ",", 

       RowBox[{"{", 

        RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], ",", " ", 

    RowBox[{"PlotRange", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{"0.95", ",", "2.05"}], "}"}]}]}], " ", "]"}], " "}]], "Input",

 CellChangeTimes->{{3.648283126773143*^9, 3.6482832866932898`*^9}, {

   3.654869546284932*^9, 3.654869551341221*^9}, 3.6548696418623986`*^9}],



Cell[BoxData[

 GraphicsBox[{{}, {}, 

   {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["

1:eJwl13c81e/7B3CjT0VSmYVshUpGqUgvJJRIpKiopL2kFJKkSEKUUpI9MrJC

dsjee++t1BmU5NDvPt/fX+fxfLzP457Xdd33LWF9w+QcGwsLSx4rCwvzd4eO

qcOk022E6w068SVRMLZ2wSZ/71OYGv2/O/QmlrLLBODBZdF7TKdmsonU/Pca

4q/e/c9eMuuVXo0FYsn1AmembQJ26FqVv0XiHa4HTGuwm5zY+OEdtr7WfMR0

vFr/6LM3wVi5/bgH0wJ2V22pnu/xscHAi+malZ8yJFlDsO9MuDfTj+Lm/h5x

DEHzZfXnTKvt09R8QgtBk7DYC6apAx7u2ZdCkV19+BXTMc61Vd8HQyH8p+MN

0wpcnMtXbQnDlHZOMNMcxz/Ky14Kg6TtfBjTI7HGhlrRYag9GxHN9Jdf0zeO

D4ahWiwjnumgvYEvbq0PR1vRrhSmD/f3tke/CodXQmre/8aztEKwti0cB6OM

SpiW3JJ2bEYwAk4zz2uYXnEkOFDYIgIC0/dbmZ5x8mjXDopAMpdEP9M94baC

l7sj8LDw4STTpRXHj/mLRIIt5MMM068Ftrb3h0SiyPzKSn5iF411gssGIkH1

XyvM9AUb9mMKElGo/5Akx7Txsx+vzayjYGipuovpnWntbc6RUeC4lbWfafHO

IoGokSgsJGucYJqDJfFotUw0TnbVXWO6y9C1bd2HaCSs2Pma6eLblwW0JqPx

7pVEItMJ744cvSgfA5Y1al+Zdp6UbctMjEFHgtAvps+t5hXo+xGDKomZVQLE

RjsWzP7bGouL28Q2My3m3thqmhqLSBfvi0wvT8zlv0ePhWhpvyfT1KZoswiV

D8goiYlnuljcqZWa8QG8r1LpTNvkSbb65MQhzTrylSDxwWEu/oz5OHDE3S9m

ejvn7JGe3fFwS19JY3qpeXWL/Jd4eGy+YbqW+KdLBp8JSwKiXI2fMN0eHXrE

USsBAxeX5TP9YfpWS/nXBFgp8SusI/YTsuKjLEmEmO+9S0w7aukfEdBNBONu

WwzTB56LtNhUJOKJhedGIeIf8qXNrLUfMa+XpCVM3HY4mVeOOwlXrJ75MF3g

8NbU+FASBB686Wbar+xac0hjEhgfT7mIECtbCzSrtyUjt/pi/3piXx3Xp6kr

UhAW4KMhSsxmbi+3b3MK2pqEQpj+5nLq0tVrKcjm8jovRpxbozKZQ0nBx08O

/BLEIrqcQzLcqcj0mnvAtPOXgS6/zalI0C6eYnpPmk/N+Uup4H+jWSvJXO/A

8WSe4VTMiT2OlyaWWlPw4T5rGlY4tW+UIX7sFRA+IZaGDo/gWKZ172u9LDiZ

hmvSfkkbiKus39253JaGA6sTumSJN/XcvNE6kwa+2nVX5Yi9zfQvavJ+goCT

JIs8Mz70f1kIGH+Cszm/4ibipi2HNIorPyH0J0fKFmY8/mFbIpSfDo4Km20q

xOp2nYzH3elgWH6mMR38PfkXZS4d2z2oqduIrfpOjpeqZmCnuJy6KvHQ18yq

mykZuJC67eYu4knfy/6VkZmIGvx0Q5O5f8u1vLYVZ+J23CtLLWZ9eij4KHQg

E5rVMUbaxFdvl9y2X/8ZdhMX1XSY8Wkhai4R+BlCARM79Yn/SDeJOnplobg+

qdWYWDq16pjBhyzYremiHyY+pPHVb31ZFvLOmfOaMuuTWTpbMWs2kl5aWZkR

m3m8HuN0zEZFL9v648Rp48eTgi/k4LG8qqYNcd8t0/Hr7jlYpu0YcO5/+XpQ

XCsyByKSxlPniU+v1Xgx2pcDHYPKmEvEq/aL3VE4mot3PhZ6N5jjjx/WKNTJ

w5UGO7V7xG9Ue+68sM7DRYPmSmfir8UtyTauedgRsszShViou1SCIy8P9hXz

vg+JK1d8+M9EJR+eEm4SnsQbrl2tHZYowKDwkyWviQe2/jq57N8X9G9/2pdO

vD9A3yRlVSFGyrD+M3GEn8DvHrFCPJNcdSabOd+naRqqmoWQYV35J584x+lb

zYRrIVTlBG3KmfXe8vh3Q7YiCK2e29nNrI8Wss+deIrwRSS5updY9ehv5VjJ

IrB3Np4dIJ4weuHEsrcIXcF2UaPMeqBZxfHpUREe2WdeoDLPFyk12bX/FePK

hj9/lyZTcENseY0OfzH2L50f4yCuEG67cVOmGGfeFHZwETvx2X2u2leML4lx

tTzE/f/F6973KEbSRp8FUeIPE+vODS37iv0uN5x2EqsnzYUncpZAaOz3Klti

L8ud9JJ1Jbgq+/fBLeIurrvavbIl6KWH/LpD7HhlZmilXglc1QZo94k/y1Kk

bjwqQfdMuYI3sUrkSLQSowQnOC8VxBFvelMfl/mjFNscXI9NMsenx/23jlGK

65cU3X8QV/0+eGB8RRkqSsWzacSXzKq+CcqX4Zhbu8pf4lie0k2O58vgKL/V

fkUKyWefnI/q/WXYGyu9eSuxsFt0amFDOa71DPndI04a3/5UZLAcyu9vMVyJ

NQ3LTjvQypFwXtbWg/j82vFVijwVOCUkbOtPnJYkez3UtAJtz2lNscT63Qny

Lm0ViK7vlm8jvrMtLVK9pxKscuXmu1JJ/AZp3wucqkSnnHU7iIP/NZlMMypx

epL/lC5xcdU0a8L6KhhyTzw1JV55ZvtpoVNVeG8vbHSdOMonS2RusApyDfOB

0cRNYwWvMser8e3IxmvCaWQ9zE6vLJuthlC50LwkcXEJq3vrshrsne96IU/8

KULn9szGGjzcONK/izjAqspE+WIN8qu4aObEZm2tq5ImapBy7+rsG+KO0qmn

0ZO1sG1sbhb/REHDNl/WjLlazOWlJ8oRV0RudSzhqENZoYefMnH2Q7uLw3J1

eMiQdtQhDtL4oytxuQ7HGk/WXyQ+kcG+5P23OqS4XX/zibgvSsgl4Hs9RgIa

Rw6nU1Bbtjni+d96ZJz+c/8EsdVtsbOlSxogYftV4hzxwddKTwp5GzAqdfmp

A7F8l1l9plIDju773RlKPHIm5FTktQbUiXJ4UonNb251dR5twJ767xZBGaQe

ue3k+TvVgFb3QItoYt2XWlF3Zxog2S5wLoV4e4ZphR17IzTjskLLiHnm7q6+

JNEIieboqGniGtfCMDPLRqx22/L7UCaJD7/DRQqtjZi8cpCN5zMFFs7sgka9

jdhn9iBMjNjuYsbVa6ON6D2sYLSFOEpz3drEX43orFXr0CdeThu4LifQhJeH

4j64EtcfthWRPtYEe68fetPEVrzP767rbIJn2vKpkSwK7v7TrN052IT+d4qB

M8R+3+mS5pNNmM8qM12STfb769G613NNGL/hyipNvOG2qAyfUDPK+diUbIh/

tnxs4j7RDLXxPZRx4vuva7Ys6W0G14OPNgs5ZL49mRZvR5rR27+wmTuX1GuJ

cHeFqWYEcdxcKkZcl2jfaz7fDJdji1OaxKJfRX0+rmtB0ch1L3fiAort1NGj

LQibT+bjyaOAZT9/Qlx9C66xPO/amU/izfdf2572Fthvbh0zIJZtmWRr6WsB

T/CRpaeIjU8VHF/8QfxT94E7cbj9BU5TrlYE7p0+3kysHZF9iaHfip/X71Xa

FZDzeN5S9lBxK3qPciwv+kJBdamxdEFlK4xGs5XbiHn89opvaWxFkKai3Xfi

UGm5tSsGWrGrI3erQCGpv4Yzy8oXWsHjezP2KjE11Gt8z642bNuVGbS+iAJL

nc8xCiltiPmiLO5XTPaPOz7i/ec2sG0t4fxA/K0jOITrSxtm6lK5Cokdrrm9

/lbbhprAv0epxAGvDT1ivreBzzNzmclXkp8Tw+dEN7YjELU/1pWQeu6zWoY7

pB32Fo9v5pVSEKKcOCIa046Ay9FFncTLOvSitia1o/xHpeIscYfkA6nDBe1Q

1Au7qlxG6mHWD4mAvnZEbRC3iifOH64SFRLrwIDDyL6wcgp01NzXbgjrgFSE

8ProSgoS+8U7VD90oOeJpl8ZMb97XqBeSgduiDRvmCAeq58WuFTYgYr3XQWb

qijwPGfNnzjQgdvtSSHpxDV+4FGW6ESrAcnVagpMx+dW7InohJPfi43CdWQ+

Y7XhJXGd2FOxtnwPsdBo+A6D1E7wtvx+ak08NLT/rHlhJyYTDjrFE9v2vc2x

6+vEEOcljt31FPi07roUK9SFbXL6bOcbKCj/6li2+mUXUjjsb7Q1kftJseHJ

wKAuKJmgZJHYt0iCvj6iCxFNhlobmyk4+qVy/abULrQrDaU7EI/krLPfV9+F

GtlQj/UtFLCmZUs5rejGg67mv9dbyfkVNuc6/KgbJyxEzyl3kHx2utO1wrsb

n81yaWeJdY9Mq2wL6AY76830V8TGy3+MPY7qBv2kTO8c8XnbgYMbSruh4VtQ

XNJJ8lGzfO2lpT1ISNdae66b9D8QkPLTswfeyg9rGvvI/StnDaegfw+C/AND

OPtJPgb4nsXbHnxwvZW8l3hO31PAL64HFgaJvpnE3Kn3nJWqemC0/5lB6AAF

ux5a699e0QubsTz2+0Nk/hKKA3M+vciy7Ey4MkbG65rBwXjVi3IBjcIE4sU+

NZXF97140iQqPEV8PXifB1tSL+LvZ0RfGyf3T8ETm1fU9SL4dK7g7QnS30oP

BxHuPny+tSXf9xvZjz/dq+Hbh/kk/bcLP0k8HTujpvW6D9VsJgp6FAoYGWNn

94b04dHyCH5/4qu3aJl6SX042JPeI0Ml9frnUkvjuj48fCFqbkqjgGtEKe4M

dz/8ZZrPFEyT+3D9E63Hvv2o0NBpbP9D3p9P9mkxXvWDy+5L9YY5Cuhg17r9

vh8dXUJCd4jNU1w0bRL7cXbD8nT+vxTI+NtDp6of2R6/xs3nKTgVlyrKxj6A

cxxVCZQFcj+9HCpSvGcAHPs1G1JYqeDRcxFx0R7AUNm56V7iTVKWImq6A9Bj

Oa+3go0Kq24hkTTDAawOnHQ7T1xi8Fo44uQAmi5lGImxU+G/2UfIzWkAD10P

2AYtoUL+p9Na7cwBWK6WjslaRkXLDoW/RjkDuPtYqYRK/ODhYPeJggHkdLrK

yC0n3/n0Q+3LSH8jFp+CiO+r82+IaxuAdaze0occVDR4Jqusnh3AiM/73uMr

qLgrNWLUt2MQ7q/8BXVXUSF5LVDxu/ogih+vsHpCXJN5gOcPBsFSHDpTQSx+

ILV1jf4gpq718xqupqLK1uXkPvNBXL5ptdFiDRWiBWsvJzoMorBjlOMhL5mf

uaG7U/YgBBYMJXnXUrG5XsREO38Qs7X5mseJA/ZNiXIWDSJ1XXRaOLGN8rOs

txWDoDeFvVBaR8USrsrvWe2D6B4ePGQmRIXOFx2T2V+DuPHt3oaPIqR9md1i

t5WHcCL5UXi4BGk/eMWUuuoQEoSerp0hDuDpzmJXG4LFy3d0XUnS/j9Hk5da

Q3hdtbLpB/GSzs/uacZDCJM5bagpTdr3VpmiXh9C7pBW2p8NVHyly2dfSxhC

+6rXurmbqchrq7vgkTyE5gf0vVJbqEjPsRMI/TQEwctV1c+IY9xybjXkDoHT

Xs3FSoEKL54DCio1Qziz44k7pyIVxsqXIv9MDcHhdkrvfRUq+m7G+jxSGMav

qfsL7WpUtJsZ7A5WHgbD+MCiiTrZr12Ub+mqwyh2ToupIy5i3aE/tmcY+fut

6OW7qYjyL2Pbf2gYB3Qy/Iv3UHEldfQut+0wNF+qdHVoU/GHKmX9NnUYG/uq

dvgbUHFAsOZPSMYwqootAsQPUhGscft5VPYwdvC+SE8h1vIqyUsuGsbvLcE6

zYZk/FLnBMsah/GtrPCrhDEVwkdjaui0Yfx3VnH/6BEq9uTK7jioPILTiu8l

V52iwm+wofaw6gj4vHqNs4mHljnaHFMbQejg/GWb01R4HKn0t9YeQcoB44v5

Z6io/3FpysFkBLuzFZKcbKg4LZ4QHm03gmejrpFSl6l45L6F61/aCIoY3fd2

3aHiRQfN50vmCPY932X6mzhiU+Yq1xzyPYZPIv0uFcWNe3hZi0cg7+MYrexI

BauosRB74wi0xyvs1Z1JvmTayS6jjCChy+nUfTcq7o1/1lm1aRSd9nxz1c/J

fNWcy+oVRnHRf5VWvB8VQT6a+n7Ko3h/ayLhqT8VOSqVBmvURtGvLEI1eEnF

3IMuE979o3DaqHKy7zXJp7ULpwUvjMKHO41vdwgVt/Zr3xeLHMXLZeztox+p

4OPsHlCMHUXxtRYP1mQSP1W3dLQTRmFUIl8umkLFb4PoFec+jeLxx2xWqzQq

HIyWB8V/HYU+98IbSiYVzqZ1mdtHRhGUWyF3ppCsp+VxqoHMGBT3Pp3wbqFi

g+i0qaXcGHY9Lqvua6WivO/Z5+tbxjBU/OmxcjsVy0/nu/hvHwOifV37O6l4

Zi2+sn3fGAzVl/Uf6if7d2FMzvr8GK7IOGz1/kbF25t2Zx1ix2Da27DoxkbD

H6uNaToJY3ipb200x07D0YM9LGuSx/Cf7aM7N/+jgWejbkhc5hieBQ8eu7Cc

Bq+edZ1dpWPQH5l/cYmbBme9IiONkTHkXVR9WilEg9X61WpsEuM4PMBrsmQ7

DXmcpZ510uNg61Ldl61Kg9Afx/Yg2XFkMm4Y2O6kob1p+LaK4jjklDXfjKjT

YOz5OdkG4+CbaLEZ06ZBa9pKptxyHMbvTxw2PkyDdOXH1d5B4xDPfmddeYOG

nj/n9faFjMMjIo8/5yYNL2XFXRbDx8l7nHc+8RYNbJ4vvtvGjaMgXtv67V0a

BnTvlplljcPu1fZq7wc0BJdoOou1jWNZpZpO/3Ma+Aqbx9PWTOBKh5Di7jQa

aijeolf5JxDrZ9Bkn07DIzFdM5l1E4jkT2xIzaSB7pJVHCg+ATYduzHFXBoa

NN6/d946gXGOpwEGJTR455431TWcwEX30qHpNhqWfJ4r6PScQFVeS77AIg0H

jzxpH/aeQOcZmdoWFjpe0fioP/wmcKhhaekrdjo2bFaUYHs7AXartzfFOejQ

Cz//SD5uAveErJvM+ejwetasd69yAjUm7JpHN9Gx6vTHBhHOSeQG+dZ6nKBD

iOPM0KlnkzC8//JsQQkd4s2cY9LPJ/HRuyqHUU7af58+OfliErN5WwI0qulQ

VlpOuxU0iT2FJZVljXQcsEj+9yRuEoc+90nP9tHhGLcgklI+CeXiyPi6OTo6

9gcdY1nyDa3fRoWNlabxyqu5Jsz5G4QMspw0Y6eha3tms5DbdxRq8Ke9LZrB

wal/3rVuUyhc1rlb68cvZAXGpavb/cCDZTd3lyyfhUXs9cND9j9xRcx0hZni

H5we25Ox9yJ5969q6WZXmENf7yofijwVRy0Mqpdw/UXs35VOnQlU+I73JbP0

/oVUsn+VuDQN1ET59dyP5lEwk28uv4GGbzw/RKPc52Gu9m1MRZYGve0PdXZ6

zsO7VJtdbzMNd79z/TvuM4/f3dPq17bRwBtw2tArcB4Vy49+zNah4WPMVwX/

hHlctxbyMzlHwzVxbSm9pnlk80eaPY6hodnk4R5fIQbSblpaXPlAg2ZmdIef

CAOJtYKWJvE0PLWMWPlClIEQd28b8SQSB3qhBn6SDLj9sr+Vl0FD0FI2RWd5

Bg626vvPkLj5pLHekkeNgb6AnzU2w+T/O1SP7zFngI1PTWefOB2zEkt+l/gx

IOv/O1dSko4E20NBV18wYMT9SYVFmo4l6BHmDWDg7fLNUrkb6Si2bs8+GciA

4sJ6NqWtdCxVWHV36D0Dp8ZYC0X20BHFfjUyK56BvKxK9RkSN5dzVgu/+srA

HUsLlchAOo6mFMnvpDNgs4ZFJO4tHTvlDmrkTjNgUhqzJPkdiateeyWNXwxs

3TLTmhNKh7WhYrHGHwYmGL4OTbF0ZLeOvFdaZOB4cEk+axYdg/3RrKMcC9jT

vVX/dAcddf6dDq7iC/jPYqnl+nXTuEnJPZB1YAEmUuq5LMLTWCrzgzJisICw

HzfWjYhMo1JDsXK14QLU3Dpb48WnYdVhIXT+0AKuJyQa7ZSdxr1HUvrLjiyg

bcFE03THNA4WOhyTtlxATESo1FOzaRj3hFnVXl+A7tTObzP+06Dr+bn9fb6A

CKW51Am+Gbh8uvBapn4BcsVaTo6vZuCqwct3lH0R1t9WxVxY+Qvej0QWWzcv

IrPkCpfd81/4PiM/b2O6iHxVw7bO5b+h+WxaxdpuEZTpzLC+B7/BGq66pNt7

Eepnk6L/scwiVtH9/GT0ItQub+J2cZzF1XWFZ8/lLIIx18j/5t4sfqt2quQS

f3nqsD7t/izEZVe2rs5dhE5c6eaxh7NgZBk8yyU2nDhlYOQ1ixe5FVXc+Ys4

fT7AU/TdLHgjfdMSvyzC3XqB7UveLKk7rEvLSxahT4/k7CyYhZ/a+Z2CpYvg

dDvAM104C1lyR7pA7BseKLGxdBa2z4LqlpYt4s2Akubz2lkYBBn/3Fu+iHir

8/dP9ZHxPcs2zqxcxNWfXO6OA8QXPIfYqxax1eWT98uhWRir6BocJk5/zxJc

PjaLYi7WiO/E+T1BOVsps5D68vyCaM0iXK9qFe+nzWJpOv3TZWJtxnjl2elZ

rBbY2JFJXCa8vTNwdhYOYbc+GNUuwjOheyB1bhZ/Db8eCSI2UHebqJ6fhfQt

085RYu5qWerowiwK30BVqW4RDcfrZ//9m0WQYuQVZ+L/A6xQSPc=

     "]]}},

  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],

  Axes->{True, True},

  AxesLabel->{None, None},

  AxesOrigin->{0, 0.9500000000000001},

  BaseStyle->(FontSize -> 14),

  DisplayFunction->Identity,

  Frame->{{True, True}, {True, True}},

  FrameLabel->{{

     FormBox[

     "\"\\!\\(\\*SubsuperscriptBox[\\(g\\), \\(0\\), \\(can\\)]\\)\"", 

      TraditionalForm], None}, {

     FormBox[

     "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"", TraditionalForm], 

     None}},

  FrameStyle->GrayLevel[0],

  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},

  GridLines->{{1}, {1, 2}},

  GridLinesStyle->Directive[

    GrayLevel[0.5, 0.4]],

  ImageSize->{511., Automatic},

  Method->{

   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 

    AbsolutePointSize[6], "ScalingFunctions" -> None},

  PlotLabel->FormBox["\"N=100\"", TraditionalForm],

  PlotRange->{{0., 1.4999999694897959`}, {0.95, 2.05}},

  PlotRangeClipping->True,

  PlotRangePadding->{{

     Scaled[0.02], 

     Scaled[0.02]}, {0, 0}},

  Ticks->{Automatic, Automatic}]], "Output",

 CellChangeTimes->{{3.6482832592577205`*^9, 3.6482832879513617`*^9}, 

   3.654869643932517*^9}]

}, Open  ]],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"Export", "[", "  ", 

  RowBox[{

  "\"\<C:/Onderzoek/Kleineprojecten/grand-canonical-fluctuations/condcoher.\

eps\>\"", ",", "figcoherence", ",", 

   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",

 CellChangeTimes->{{3.6474296650603123`*^9, 3.6474297099608803`*^9}, 

   3.647509140003019*^9, {3.647509387920199*^9, 3.647509393944543*^9}, {

   3.648283332061885*^9, 3.648283337470194*^9}}],



Cell[BoxData["\<\"C:/Onderzoek/Kleineprojecten/grand-canonical-fluctuations/\

condcoher.eps\"\>"], "Output",

 CellChangeTimes->{3.648283338815271*^9}]

}, Open  ]]

}, Closed]]

}, Closed]],



Cell[CellGroupData[{



Cell["Non-interacting Grand-Canonical ensemble", "Chapter",

 CellChangeTimes->{{3.6548666086869106`*^9, 3.654866615017273*^9}, {

  3.6548667738083553`*^9, 3.6548667818318143`*^9}}],



Cell["\<\

Only in the non-interacting case, the generating functions for the canonical \

expectation values can be interpreted as grand-canonical expectation values. \

Thus, without too much additional work, we can obtain the results for the \

non-interacting GC ensemble from the routines previously defined.\

\>", "Text",

 CellChangeTimes->{{3.6549376148942337`*^9, 3.6549376696593657`*^9}, {

  3.654937717579107*^9, 3.6549378063711853`*^9}}],



Cell[CellGroupData[{



Cell["Chemical potential", "Section",

 CellChangeTimes->{{3.6548699720692854`*^9, 3.6548699795537133`*^9}}],



Cell["\<\

We\[CloseCurlyQuote]ll need to calculate the chemical potential that one \

would use if one were to treat the system with N atoms grand-canonically. The \

value found for the chemical potential will depend on how we define the grand \

canonical ensemble: do we change the frequency w for each number of atoms or \

do we keep it fixed as we build the ensemble? Supposedly, for large N, this \

shouldn\[CloseCurlyQuote]t matter...\

\>", "Text",

 CellChangeTimes->{{3.6471476684093456`*^9, 3.647147748260913*^9}, {

  3.6471498853811493`*^9, 3.647149924584391*^9}, {3.6471499655177326`*^9, 

  3.6471501540215144`*^9}, {3.6471612990529737`*^9, 3.6471612992069826`*^9}, {

  3.647164571006119*^9, 3.6471645720471783`*^9}}],



Cell["\<\

When we don\[CloseCurlyQuote]t change w then the solution is rather \

straightforward, and we find the solution by solving the number equation \

corresponding to the generating function \[CapitalXi](u), i.e.

 N = u d(log(\[CapitalXi]))/du

 This case is correct when the interactions are switched off, since the \

effect of interactions is precisely to change w as a function of N.\

\>", "Text",

 CellChangeTimes->{{3.6471476684093456`*^9, 3.647147748260913*^9}, {

  3.6471498853811493`*^9, 3.647149924584391*^9}, {3.6471499655177326`*^9, 

  3.6471501540215144`*^9}, {3.6471612990529737`*^9, 3.6471612992069826`*^9}, {

  3.647164571006119*^9, 3.647164668661704*^9}, {3.6548700673687363`*^9, 

  3.654870098081493*^9}}],



Cell["\<\

Below, we use tanh(x)=u b, and solve for x. This gives higher accuracy.\

\>", "Text",

 CellChangeTimes->{{3.654866732732006*^9, 3.6548667620076804`*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"usaddlepoint", "[", 

   RowBox[{"Natoms_Integer", ",", " ", "b_Real"}], "]"}], ":=", 

  RowBox[{"(", 

   RowBox[{

    RowBox[{"(", 

     RowBox[{

      RowBox[{"Tanh", "[", "x", "]"}], "/", "b"}], ")"}], " ", "/.", " ", 

    RowBox[{"FindRoot", "[", " ", 

     RowBox[{

      RowBox[{

       RowBox[{"Total", "[", 

        RowBox[{"Table", "[", " ", 

         RowBox[{

          FractionBox[

           SuperscriptBox[

            RowBox[{"Tanh", "[", "x", "]"}], "j"], 

           SuperscriptBox[

            RowBox[{"(", 

             RowBox[{"1", "-", 

              SuperscriptBox["b", "j"]}], ")"}], "2"]], ",", 

          RowBox[{"{", 

           RowBox[{"j", ",", "1", ",", "10000"}], "}"}]}], " ", "]"}], "]"}], 

       "\[Equal]", "Natoms"}], ",", " ", 

      RowBox[{"{", 

       RowBox[{"x", ",", "0.5", ",", 

        RowBox[{"1.", "/", "b"}]}], "}"}]}], "]"}]}], ")"}]}]], "Input",

 CellChangeTimes->{{3.6471613135318017`*^9, 3.647161354574149*^9}, {

   3.647161397961631*^9, 3.6471614573600283`*^9}, {3.647162046445722*^9, 

   3.6471621038190036`*^9}, {3.6471621343927526`*^9, 3.647162138153968*^9}, 

   3.6471634708331923`*^9, {3.6471636954020367`*^9, 3.647163706133651*^9}, 

   3.6471642431073637`*^9, {3.647164301451701*^9, 3.6471643020747366`*^9}, 

   3.6471643509005294`*^9, {3.647164524138438*^9, 3.6471645344670286`*^9}, {

   3.6548668056321754`*^9, 3.65486682896851*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"chempotlist", "=", 

   RowBox[{"Table", "[", " ", 

    RowBox[{

     RowBox[{"{", 

      RowBox[{"T", ",", 

       RowBox[{

        RowBox[{"Log", "[", 

         RowBox[{"usaddlepoint", "[", " ", 

          RowBox[{"100", ",", 

           RowBox[{"Exp", "[", 

            RowBox[{

             RowBox[{"-", 

              FractionBox["1.", "T"]}], 

             FractionBox["Pi", 

              SqrtBox[

               RowBox[{"6", "*", "100"}]]]}], " ", "]"}]}], "]"}], "]"}], " ",

         "/", " ", 

        RowBox[{"(", 

         RowBox[{

          FractionBox["1.", "T"], 

          FractionBox["Pi", 

           SqrtBox[

            RowBox[{"6", "*", "100"}]]]}], ")"}]}]}], "}"}], ",", " ", 

     RowBox[{"{", 

      RowBox[{"T", ",", "0.1", ",", "1.5", ",", "0.025"}], "}"}]}], " ", 

    "]"}]}], ";"}]], "Input",

 CellChangeTimes->{{3.647165520775442*^9, 3.647165570610293*^9}, 

   3.6471656351119823`*^9, {3.6471657404640083`*^9, 3.647165756899948*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"ListPlot", "[", " ", 

  RowBox[{"chempotlist", ",", " ", 

   RowBox[{"Joined", "\[Rule]", "True"}], ",", " ", 

   RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 

   RowBox[{"FrameLabel", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{

     "\"\<T/\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\"", ",", 

      "\"\<\[Mu]/(\[HBar]w)\>\""}], "}"}]}], ",", " ", 

   RowBox[{"PlotStyle", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{"Thick", ",", "Black"}], "}"}]}], ",", " ", 

   RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", " ", 

   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 

   RowBox[{"BaseStyle", "\[Rule]", 

    RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", " ", 

   RowBox[{"PlotLabel", "\[Rule]", "\"\<N=100\>\""}], ",", " ", 

   RowBox[{"Axes", "\[Rule]", "True"}], ",", " ", 

   RowBox[{"AxesOrigin", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{"1", ",", "0"}], "}"}]}]}], "]"}]], "Input",

 CellChangeTimes->{{3.6471656379761457`*^9, 3.6471657260721846`*^9}, {

  3.647165906581509*^9, 3.647165930278865*^9}}],



Cell[BoxData[

 GraphicsBox[{{}, {{}, {}, 

    {GrayLevel[0], PointSize[0.011000000000000001`], Thickness[Large], 

     StyleBox[LineBox[CompressedData["

1:eJw10m1IU1EcBvBNozdXmiyFFCptkkGiqUkZPWm+QIEfNJU0DZa5gtoiTCMN

szJ7UUySRLPIXEaZFY7QPsQuWpqmw2mZU8ubuTnntjun28LS1XbPHjicL//z

ezics1UoST7pxuFw9vxfjr2u1pF30PCiPdvlDDjOUDj19XYO7zWDiHBHOhGv

ElyxPWQgynWkC5Ibin5hOQP2fA9EjzUhuy8x6O9zBiXeZnG6yOUNgH5S8OZ5

imteiS6ZupsHlz+EvVZB4bFg1/kvOFvb+UDizcBZlzsM9zvXGZ9FI/FGUI6A

ET/aSDwV7MKdTfs/GIk3hjXXpEURTUYonN448hufNUhLjcT7gbR0jYdA6PJo

1HFTdZHRRtJP4+aiR2+0l8v/iV5BmaqANpD7T2K4Y/Te0gsDnHXhv1Af1Tco

FRuINwX3V8JRa7CBeFMo79+ezh/TE08NWf2OC1XFeuJp0ON/ODCOryfeNGoH

P2fZq2eJp0WCavZM5F8d8bQorRA3F8bqiDcDjVdZG5M1QzwdVI+OaytitMSb

RQi1q7t5XEM8PQ7WvG/l+KmJp4fim2l5SD1JPAPSZEmQBdHEMyI1e5s0476K

eAwaSvzPTVcqiWdCS5J+YpOIIvMmCDJT+BJ5o5z1TSjO2BLq290nZ99nDpVh

B/Jai8bkbN8cliXVus0jU3Ku0zMjceWtfK98vZz1zEhqsIUuJZqJZ4Ylj3v1

UKWVePM40qLMaF/3h3jz8Oip/iim7MRbgI1/Nygv2Y1ivQWsTon/fn58BcX+

jwX4cwvkYZdXUaxngTmhSfQpfC3FehaUxG4MyLHzKNazYqIjm46b8CSeFQOZ

zNGs0xuIZ0X8U3q0Su9NPBss++YCLRf5xLPh7QmlIma9D/F+o6atFlEvfal/

OKq6bA==

       "]],

      FontSize->14]}}, {}},

  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],

  Axes->{True, True},

  AxesLabel->{None, None},

  AxesOrigin->{1, 0},

  BaseStyle->(FontSize -> 14),

  DisplayFunction->Identity,

  Frame->{{True, True}, {True, True}},

  FrameLabel->{{

     FormBox["\"\[Mu]/(\[HBar]w)\"", TraditionalForm], None}, {

     FormBox[

     "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"", TraditionalForm], 

     None}},

  FrameStyle->GrayLevel[0],

  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},

  GridLines->{None, None},

  GridLinesStyle->Directive[

    GrayLevel[0.5, 0.4]],

  Method->{},

  PlotLabel->FormBox["\"N=100\"", TraditionalForm],

  PlotRange->{{0.1, 1.5000000000000002`}, {-5.91817950607028, 

   0.9921531960939347}},

  PlotRangeClipping->True,

  PlotRangePadding->{{

     Scaled[0.02], 

     Scaled[0.02]}, {

     Scaled[0.05], 

     Scaled[0.05]}},

  Ticks->{Automatic, Automatic}]], "Output",

 CellChangeTimes->{3.6548668548699913`*^9}]

}, Open  ]]

}, Closed]],



Cell[CellGroupData[{



Cell["GC Condensate Number Fluctuations", "Section",

 CellChangeTimes->{{3.6548670412736535`*^9, 3.6548670605817575`*^9}}],



Cell["\<\

In the section above we show how to calculate the chemical potential; \

actually we calculate tanh(x)=u b.\

\>", "Text",

 CellChangeTimes->{{3.654866732732006*^9, 3.6548667620076804`*^9}, {

  3.6548668702308702`*^9, 3.6548668886319227`*^9}, {3.6548669478223085`*^9, 

  3.6548669806621866`*^9}, {3.654870141479975*^9, 3.6548701464082565`*^9}}],



Cell["\<\

We can use this directly to calculate the number of particles in the \

condensate, and the fluctuation on the condensate number in the \

non-interacting system.\

\>", "Text",

 CellChangeTimes->{{3.654866732732006*^9, 3.6548667620076804`*^9}, {

  3.6548668702308702`*^9, 3.6548668886319227`*^9}, {3.6548669478223085`*^9, 

  3.654867007630729*^9}, {3.6548670976778793`*^9, 3.6548671123577194`*^9}}],



Cell[TextData[{

 "From the paper, we know that the condensate number is ",

 Cell[BoxData[

  FormBox[

   SubscriptBox["G", "1"], TraditionalForm]]],

 ", fluctuations are ",

 Cell[BoxData[

  FormBox[

   SqrtBox[

    RowBox[{

     SubscriptBox["G", "2"], "-", 

     SubsuperscriptBox["G", "1", "2"]}]], TraditionalForm]]],

 ", with \n",

 Cell[BoxData[

  FormBox[

   SubscriptBox["G", "1"], TraditionalForm]]],

 "= u b / (1-u b)\nand \n",

 Cell[BoxData[

  FormBox[

   SubscriptBox["G", "2"], TraditionalForm]]],

 " = u b  (1+u b) / (1 - u b",

 Cell[BoxData[

  FormBox[

   SuperscriptBox[")", "2"], TraditionalForm]],

  FormatType->"TraditionalForm"]

}], "Text",

 CellChangeTimes->{{3.654867115126878*^9, 3.654867181051648*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"Assuming", "[", 

  RowBox[{

   RowBox[{

    RowBox[{"u", "\[Element]", "Reals"}], "&&", 

    RowBox[{"b", "\[Element]", "Reals"}], "&&", 

    RowBox[{"(", 

     RowBox[{

      RowBox[{"u", " ", "b"}], "<", "1"}], ")"}], "&&", 

    RowBox[{"(", 

     RowBox[{

      RowBox[{"u", " ", "b"}], ">", "0"}], ")"}]}], ",", " ", 

   RowBox[{"FullSimplify", "[", 

    RowBox[{"Sqrt", "[", " ", 

     RowBox[{

      FractionBox[

       RowBox[{"u", " ", "b", 

        RowBox[{"(", 

         RowBox[{"1", "+", 

          RowBox[{"u", " ", "b"}]}], ")"}]}], 

       SuperscriptBox[

        RowBox[{"(", 

         RowBox[{"1", "-", 

          RowBox[{"u", " ", "b"}]}], ")"}], "2"]], "-", 

      SuperscriptBox[

       RowBox[{"(", 

        FractionBox[

         RowBox[{"u", " ", "b"}], 

         RowBox[{"(", 

          RowBox[{"1", "-", 

           RowBox[{"u", " ", "b"}]}], ")"}]], ")"}], "2"]}], "]"}], "]"}]}], 

  "]"}]], "Input",

 CellChangeTimes->{{3.6473457194979005`*^9, 3.64734580061454*^9}}],



Cell[BoxData[

 SqrtBox[

  FractionBox[

   RowBox[{"b", " ", "u"}], 

   SuperscriptBox[

    RowBox[{"(", 

     RowBox[{

      RowBox[{"-", "1"}], "+", 

      RowBox[{"b", " ", "u"}]}], ")"}], "2"]]]], "Output",

 CellChangeTimes->{3.6548571378602104`*^9}]

}, Open  ]],



Cell["\<\

The function condflucGC0 takes as input the average number of atoms and b, \

and returns the number of condensed atoms and the fluctuation on this number \

(again, in the GC ensemble without interactions):\

\>", "Text",

 CellChangeTimes->{{3.654866732732006*^9, 3.6548667620076804`*^9}, {

  3.6548668702308702`*^9, 3.6548668886319227`*^9}, {3.6548669478223085`*^9, 

  3.6548669806621866`*^9}, {3.6548672577240334`*^9, 3.654867299924447*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"condflucGC0", "[", 

   RowBox[{"Natoms_Integer", ",", " ", "b_Real"}], "]"}], ":=", 

  RowBox[{"(", 

   RowBox[{

    RowBox[{"{", 

     RowBox[{

      FractionBox[

       RowBox[{"Tanh", "[", "x", "]"}], 

       RowBox[{"(", 

        RowBox[{"1", "-", 

         RowBox[{"Tanh", "[", "x", "]"}]}], ")"}]], ",", 

      FractionBox[

       SqrtBox[

        RowBox[{"Tanh", "[", "x", "]"}]], 

       RowBox[{"(", 

        RowBox[{"1", "-", 

         RowBox[{"Tanh", "[", "x", "]"}]}], ")"}]]}], "}"}], " ", "/.", " ", 

    RowBox[{"FindRoot", "[", " ", 

     RowBox[{

      RowBox[{

       RowBox[{"Total", "[", 

        RowBox[{"Table", "[", " ", 

         RowBox[{

          FractionBox[

           SuperscriptBox[

            RowBox[{"Tanh", "[", "x", "]"}], "j"], 

           SuperscriptBox[

            RowBox[{"(", 

             RowBox[{"1", "-", 

              SuperscriptBox["b", "j"]}], ")"}], "2"]], ",", 

          RowBox[{"{", 

           RowBox[{"j", ",", "1", ",", "10000"}], "}"}]}], " ", "]"}], "]"}], 

       "\[Equal]", "Natoms"}], ",", " ", 

      RowBox[{"{", 

       RowBox[{"x", ",", "0.5", ",", 

        RowBox[{"1.", "/", "b"}]}], "}"}]}], "]"}]}], ")"}]}]], "Input",

 CellChangeTimes->{{3.6471613135318017`*^9, 3.647161354574149*^9}, {

   3.647161397961631*^9, 3.6471614573600283`*^9}, {3.647162046445722*^9, 

   3.6471621038190036`*^9}, {3.6471621343927526`*^9, 3.647162138153968*^9}, 

   3.6471634708331923`*^9, {3.6471636954020367`*^9, 3.647163706133651*^9}, 

   3.6471642431073637`*^9, {3.647164301451701*^9, 3.6471643020747366`*^9}, 

   3.6471643509005294`*^9, {3.647164524138438*^9, 3.6471645344670286`*^9}, {

   3.6474288766882195`*^9, 3.6474289231138754`*^9}, {3.647428966824375*^9, 

   3.647428967225398*^9}, {3.6474290110099025`*^9, 3.647429013436041*^9}, 

   3.6548570571555943`*^9, {3.6548571488948417`*^9, 3.6548571743953*^9}, {

   3.654867211766405*^9, 3.654867245559338*^9}}],



Cell["Let\[CloseCurlyQuote]s plot this for a range of values:", "Text",

 CellChangeTimes->{{3.654866732732006*^9, 3.6548667620076804`*^9}, {

  3.6548668702308702`*^9, 3.6548668886319227`*^9}, {3.6548669478223085`*^9, 

  3.6548669806621866`*^9}, {3.6548672577240334`*^9, 3.654867299924447*^9}, {

  3.6548673301721773`*^9, 3.6548673347484393`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"dataGC0", "=", 

  RowBox[{"Table", "[", " ", 

   RowBox[{

    RowBox[{"Join", "[", 

     RowBox[{

      RowBox[{"{", "T", "}"}], ",", " ", 

      RowBox[{"condflucGC0", "[", 

       RowBox[{"100", ",", 

        RowBox[{"Exp", "[", 

         RowBox[{

          RowBox[{"-", 

           FractionBox["1.", "T"]}], 

          FractionBox["Pi", 

           SqrtBox[

            RowBox[{"6", "*", "100"}]]]}], "]"}]}], "]"}]}], " ", "]"}], ",", 

    " ", 

    RowBox[{"{", 

     RowBox[{"T", ",", 

      RowBox[{"Join", "[", " ", 

       RowBox[{

        RowBox[{"Range", "[", 

         RowBox[{"0.01", ",", "1.11", ",", "0.02"}], "]"}], ",", 

        RowBox[{"Range", "[", 

         RowBox[{"1.15", ",", "1.5", ",", "0.05"}], "]"}]}], " ", "]"}]}], 

     "}"}]}], " ", "]"}]}]], "Input",

 CellChangeTimes->{{3.647428927552129*^9, 3.647428990439726*^9}, {

   3.6474290369853883`*^9, 3.647429037071393*^9}, {3.654856282226271*^9, 

   3.65485628500243*^9}, {3.6548564138497996`*^9, 3.6548564149498625`*^9}, {

   3.6548571875660534`*^9, 3.654857195228492*^9}, {3.6548573739237127`*^9, 

   3.654857421034407*^9}, 3.6548673084929376`*^9, 3.654867346727124*^9, {

   3.654867396156952*^9, 3.654867396340962*^9}}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

   RowBox[{"{", 

    RowBox[{"0.01`", ",", "99.99999467072132`", ",", "100.49875088186427`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.03`", ",", "99.97148575903469`", ",", "100.4702416172466`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.05`", ",", "99.81548260597116`", ",", "100.31423652936257`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.06999999999999999`", ",", "99.52499123624638`", ",", 

     "100.02374154075204`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.09`", ",", "99.11369916148317`", ",", "99.61244430609297`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.11`", ",", "98.59069343956978`", ",", "99.08943196090488`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.13`", ",", "97.96206851450471`", ",", "98.46079898190456`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.15000000000000002`", ",", "97.23217439825703`", ",", 

     "97.73089538427102`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.17`", ",", "96.40428170230555`", ",", "96.90299176103797`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.19`", ",", "95.48095501423101`", ",", "95.97965266369658`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.21000000000000002`", ",", "94.4642768131348`", ",", 

     "94.96296051957148`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.23`", ",", "93.35598983650506`", ",", "93.85465799943091`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.25`", ",", "92.1575923168479`", ",", "92.65624325405813`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.27`", ",", "90.87040466078568`", ",", "91.36903659268673`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.29000000000000004`", ",", "89.49561817939379`", ",", 

     "89.99422921216245`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.31`", ",", "88.03433225028373`", ",", "88.53292035736554`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.33`", ",", "86.48758393859413`", ",", "86.98614694003844`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.35000000000000003`", ",", "84.85637274697625`", ",", 

     "85.35490828605435`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.37`", ",", "83.14168236281425`", ",", "83.64018787928391`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.39`", ",", "81.34450079482454`", ",", "81.84297349408827`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.41000000000000003`", ",", "79.46584001887457`", ",", 

     "79.96427683612379`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.43`", ",", "77.50675611518282`", ",", "78.00515367341835`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.45`", ",", "75.46837084095195`", ",", "75.96672540150982`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.47000000000000003`", ",", "73.35189562617416`", ",", 

     "73.85020303004806`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.49`", ",", "71.15865910095496`", ",", "71.65691469877052`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.51`", ",", "68.89013946622188`", ",", "69.38833803415184`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.53`", ",", "66.54800331257496`", ",", "67.04613895074841`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.55`", ",", "64.13415291186391`", ",", "64.6322189208618`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.5700000000000001`", ",", "61.65078455291346`", ",", 

     "62.14877328268569`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.59`", ",", "59.10046123884043`", ",", "59.59836390273244`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.61`", ",", "56.486204023063884`", ",", "56.984010467483444`"}],

     "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.63`", ",", "53.81160749377665`", ",", "54.309305911216136`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.65`", ",", "51.08098644057477`", ",", "51.57856301006027`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.67`", ",", "48.29956251965192`", ",", "48.79700095404856`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.6900000000000001`", ",", "45.47370159827933`", ",", 

     "45.970982572135995`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.7100000000000001`", ",", "42.611213916740816`", ",", 

     "43.10831434160917`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.73`", ",", "39.721729135388806`", ",", "40.218621242411885`"}],

     "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.75`", ",", "36.81715443265893`", ",", "37.31380461640057`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.77`", ",", "33.91221174137921`", ",", "34.40857911820128`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.79`", ",", "31.02502259608179`", ",", "31.5210572424763`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.81`", ",", "28.177655374207625`", ",", "28.673296248632095`"}],

     "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.8300000000000001`", ",", "25.396459740723405`", ",", 

     "25.89163237617335`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.85`", ",", "22.71188997057138`", ",", "23.206504174603985`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.87`", ",", "20.157407521407773`", ",", "20.651355536756284`"}],

     "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.89`", ",", "17.767074710636525`", ",", "18.26023051563086`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.91`", ",", "15.571783953801202`", ",", "16.064004465190546`"}],

     "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.93`", ",", "13.594777431550797`", ",", "14.085906106635587`"}],

     "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "0.9500000000000001`", ",", "11.847876147771228`", ",", 

     "12.33774879630387`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.97`", ",", "10.329958458289918`", ",", "10.818410244037029`"}],

     "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"0.99`", ",", "9.028315247490134`", ",", "9.515187410427236`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.01`", ",", "7.922140287507666`", ",", "8.407285353933203`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.03`", ",", "6.986646967540951`", ",", "7.469931915124135`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.05`", ",", "6.196528958885186`", ",", "6.677836483262219`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.07`", ",", "5.528214885160846`", ",", "6.007443274944408`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.09`", ",", "4.960982788376763`", ",", "5.438044962571315`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.11`", ",", "4.477269091036002`", ",", "4.952091235486513`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.15`", ",", "3.7048168042505303`", ",", "4.174983156529813`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.2`", ",", "3.0010364306174653`", ",", "3.4651487830265935`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.25`", ",", "2.490218760261347`", ",", "2.948119440290523`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "1.2999999999999998`", ",", "2.107412758343572`", ",", 

     "2.559023503677298`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{

    "1.3499999999999999`", ",", "1.8125144377756333`", ",", 

     "2.257813771089359`"}], "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.4`", ",", "1.579926900072552`", ",", "2.01893435000879`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.45`", ",", "1.3927656567644897`", ",", "1.825530561625061`"}], 

    "}"}], ",", 

   RowBox[{"{", 

    RowBox[{"1.5`", ",", "1.2395478132273738`", ",", "1.666141228859108`"}], 

    "}"}]}], "}"}]], "Output",

 CellChangeTimes->{{3.647428983680339*^9, 3.6474290013113475`*^9}, 

   3.6474290939766483`*^9, 3.654856545248315*^9, 3.6548573188585634`*^9, 

   3.65485740080225*^9, 3.6548575421853366`*^9, 3.6548599418505898`*^9, 

   3.654867343779956*^9, 3.6548673744407096`*^9, 3.6548674268607073`*^9}]

}, Open  ]],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"panelGC0", "=", 

  RowBox[{"ListPlot", "[", " ", 

   RowBox[{

    RowBox[{"{", " ", 

     RowBox[{

      RowBox[{"Map", "[", 

       RowBox[{

        RowBox[{

         RowBox[{"(", 

          RowBox[{"{", 

           RowBox[{

            RowBox[{"#", "[", 

             RowBox[{"[", "1", "]"}], "]"}], ",", 

            RowBox[{"#", "[", 

             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ")"}], "&"}], ",", 

        "dataGC0"}], "]"}], ",", 

      RowBox[{"Map", "[", 

       RowBox[{

        RowBox[{

         RowBox[{"(", 

          RowBox[{"{", 

           RowBox[{

            RowBox[{"#", "[", 

             RowBox[{"[", "1", "]"}], "]"}], ",", 

            RowBox[{"#", "[", 

             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ")"}], "&"}], ",", 

        "dataGC0"}], "]"}]}], "}"}], ",", " ", 

    RowBox[{"Joined", "\[Rule]", "True"}], ",", 

    RowBox[{"PlotStyle", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

       RowBox[{"{", 

        RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 

       RowBox[{"{", 

        RowBox[{"Thick", ",", "Blue"}], "}"}]}], "}"}]}], ",", 

    "\[IndentingNewLine]", 

    RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 

    RowBox[{"FrameLabel", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

      "\"\<T/\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\"", ",", 

       "\"\<<\!\(\*SubscriptBox[\(n\), \(0\)]\)>, \!\(\*SubscriptBox[\(\

\[CapitalDelta]n\), \(0\)]\)\>\""}], "}"}]}], ",", " ", 

    RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", " ", 

    RowBox[{"BaseStyle", "\[Rule]", 

     RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", " ", 

    RowBox[{"Epilog", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{"Text", "[", 

       RowBox[{"\"\<<N>=100\>\"", ",", 

        RowBox[{"{", 

         RowBox[{"1.2", ",", "90"}], "}"}]}], "]"}], "}"}]}]}], 

   "]"}]}]], "Input",

 CellChangeTimes->{{3.6548565705397615`*^9, 3.654856572767889*^9}, {

  3.654856710655776*^9, 3.6548567122708683`*^9}, {3.654857540513241*^9, 

  3.6548576330175323`*^9}, {3.6548576703046646`*^9, 3.654857673512848*^9}, {

  3.6548577324892216`*^9, 3.6548577404326754`*^9}, {3.654857791135576*^9, 

  3.654857795616832*^9}, {3.654858287115944*^9, 3.654858303075857*^9}, {

  3.6548587104101553`*^9, 3.6548587130173044`*^9}, {3.654859777403184*^9, 

  3.6548597956192255`*^9}, {3.654867404539431*^9, 3.654867415963084*^9}, {

  3.65486745067607*^9, 3.6548674519561434`*^9}}],



Cell[BoxData[

 GraphicsBox[{{}, {{}, {}, 

    {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 

     Dashing[{Small, Small}], 

     StyleBox[LineBox[CompressedData["

1:eJwtUmlMU1kY7dSJQXAt4qAoVadRiKgoSFyw51NUkFGEouU5U8MIESchKiTO

ROsCKHWPGhUBZ9RoXTEYMQq4JVVEikNHqGGKlq1IsVgXoC24gn2P+yUv78e9

95zznXMmJG1SrBOLRCJyf/x/28jrkRZ1NjzuXWzv6+Oo1F9jjys9A5X1lDGo

l6NT+fxcRe4TZ0OwkyP3oftGEVbnmjbnWzjyNGnT5nuWQD/oRd2SCo4CVUce

uQLuY+dcs91wkaML7lOTVoeK4zV7j+3gKDSEnzI0N/7QZY7hqMwV4H5Rjl3p

Kl3TaI4UggA9vOQHeioaE6hFzQt8ivFTfYuLTydQOg+XZsCLxLz9emUCv4Z7

qvH3A59eH88EirLwD2og+Ul3+1aJko4+4gmMCHSsmFWaqCRBruk5rnlaM2aK

lSTl1/WvxaITEcdDz66i9Sn8/I8SlfbZf2GriHdn5HUTIgrbFCMqV1I3L9dV

hzeGYcsHK1eSXDDgJfoOX1ZUN8STAKcxY29aSNHG3+PJUMVPPbZKiio/NSjI

RwBsRGbWvD81SgUJdqma4L85c8vkp3Fs/2YovPd4fZwdx/ia8TVl+3aJNpbl

YUFepG93jkcs429BoS7Ltux5DAnrW1pgL3C0mw8tZ3pewU/qej9Pvozl0wq9

etzDltfRTF8rvOsyy9YcWMr8tSIn69BwblIU09uG0cofF5y/v4TuCP1og+ac

Y0F4zGKm/zV+21d1Zm19BMvDhvyBYdl5fyxk+dvgP7741zInsXzaIanNsKwf

CHor9Kkd06adNKqnhrO83iD95K2knevmkFCXEDtWOw2p8uIwlp8dyP1q/iUg

lPr7+xbl5X7ixMczWJ7vEGv7t0Enm8769Q5FNZaCPcFTWL7v8WTLQePYm5NZ

fz/gdOWl2I4rMpb3B2RbvZQZQycyvzqwr1B2cPENKePrgFEWmBPf5cf864B1

d9AreaUv4+9E/ZhWVevYUczPTqQmU5NXnTfT04mCo5q5d2wjSJCT0gWPVGnv

X9ohbF8Hol+qkqViD+anE9EFc6p77ANIoKtyQixJmv3FLCKhDvkuiJP/+XmY

6Bv68bqhH9e4YW3kJ/Tj9UB2N+jC46hu9ON9xOdw9ajgWge+A7vQ5LE=

       "]],

      FontSize->14]}, 

    {RGBColor[0, 0, 1], PointSize[0.009166666666666668], Thickness[Large], 

     StyleBox[LineBox[CompressedData["

1:eJwtUn0s1HEcPmVpWljRlELycr2rzmKT58NKhMUd566lVkqpLWcXKrPaYu6P

xFpemzNTTWW9SJdbtTNCXWreck2lDuW9CLGQ7vfr+9l++/3x/X6f5/k8z7P2

aIL4+AKBQECmj/un2t7fa7yQDklxi2rISU7VjhlDEdVqPGkNUdg7yqmokJs7

UIlUytW2cjIdmm48wpU9u2bSzeRkaShT7LJ8ihviouDtfTJafzC7dlL4HGfa

2klbL6ObplNDWQ06JQufpRXLSLSDmzoorRPmGs7IqG5SaHpRjzdZE8V6HxmJ

eQGvsNhsRWnl32jqvsAJ1CNdK3QrfRFNiRyc4i3SRSlPK5OjuTVM0wx1YVXP

/PpoCjJyD1pw3qM8RG2QUk4tR9CKphfZytKLUuLlGtqQljMb4+AiJSduXcf3

mHe2WrxGF0Un4rjpQNVpvxaNNIo4d2zvG5Aqyu2Y7o+k35zcyQ/wd165dzwp

kvx4Azqx75OnRjMnIR4u4yP2Vy5TRF6S0Nsmbj5BPbyzvWtOTHY8YBes/ae1

8cli4u06+AX6rl89loMRbP+vOOlYn9kpi2B8XxHh8np0vDac5WFED8kDk4Xh

jL8bd9p0giXL9xO/vrEbX+55e+Y3hTE9Pag4Yms1kRbK8unFfI6lNN8jhOnr

xebEkANW+mDm7zekBlx3No8LYnq/46HHJmHwbCBp+X58h70yy+9z1h6mvw8H

tvY1zjjsZnn0wyF2ULehPIDl349YshaHivxZPgPIb+wzO5YBGub7NIDxYwWu

MRW+LK9BuFVPmQf0+hBflx1DOBTvmvRZtJPlN4TmBJWv7raI/vd3GIFW11LU

AdtZniPI1z8vOGrjyfo1grylxd0zGzexfH+gv8E8fqRCyPr7E6ceG+8uKnNj

ef+Ew7YfNxss1jG/RmHI0VRlNjszvlE4ec+0exnXMP9GcTLv0MtVmlWMfwyJ

H7ReJRb2zM8xnH3Q8vFqjR3TMwZhr6/Z2LvlxMuJ+4WB3M5XWx7bsH3HUTfb

MVxSvYT5OQGfebdbulwL4umaJuA+mB1uPGdOfB0KJ+EXWnRXYLOA4f1GzDnF

0kZ3AcObQpiyRnXYaw7/8aYhOZ9Zdbn8D/4BUmPfbg==

       "]],

      FontSize->14]}}, {}},

  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],

  Axes->{True, True},

  AxesLabel->{None, None},

  AxesOrigin->{0, 0},

  BaseStyle->(FontSize -> 14),

  DisplayFunction->Identity,

  Epilog->{

    InsetBox[

     FormBox["\"<N>=100\"", TraditionalForm], {1.2, 90}]},

  Frame->{{True, True}, {True, True}},

  FrameLabel->{{

     FormBox[

     "\"<\\!\\(\\*SubscriptBox[\\(n\\), \\(0\\)]\\)>, \

\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]n\\), \\(0\\)]\\)\"", 

      TraditionalForm], None}, {

     FormBox[

     "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"", TraditionalForm], 

     None}},

  FrameStyle->GrayLevel[0],

  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},

  GridLines->{None, None},

  GridLinesStyle->Directive[

    GrayLevel[0.5, 0.4]],

  Method->{},

  PlotRange->{{0, 1.5}, {0, 100.49875088186427`}},

  PlotRangeClipping->True,

  PlotRangePadding->{{

     Scaled[0.02], 

     Scaled[0.02]}, {

     Scaled[0.02], 

     Scaled[0.05]}},

  Ticks->{Automatic, Automatic}]], "Output",

 CellChangeTimes->{{3.6548674302529016`*^9, 3.6548674530432053`*^9}}]

}, Open  ]],



Cell["\<\

The grand-canonical catastrophe is clear: the full line (fluctuations) \

overlaps with the dashed line (condensate number).\

\>", "Text",

 CellChangeTimes->{{3.654866732732006*^9, 3.6548667620076804`*^9}, {

  3.6548668702308702`*^9, 3.6548668886319227`*^9}, {3.6548669478223085`*^9, 

  3.6548669806621866`*^9}, {3.6548672577240334`*^9, 3.654867299924447*^9}, {

  3.6548673301721773`*^9, 3.6548673347484393`*^9}, {3.6548674224344544`*^9, 

  3.6548674615076895`*^9}}]

}, Closed]],



Cell[CellGroupData[{



Cell["GC Total Number Fluctuations", "Section",

 CellChangeTimes->{{3.6548670412736535`*^9, 3.6548670605817575`*^9}, {

  3.6549288502099223`*^9, 3.6549288506099453`*^9}}],



Cell["\<\

Without interactions, the fluctuations in the total number can be calculated \

recursively, given a chemical potential:\

\>", "Text",

 CellChangeTimes->{{3.656135408852298*^9, 3.6561354729216104`*^9}}],



Cell[BoxData[

 RowBox[{"numflucs", "=", 

  RowBox[{"Compile", "[", " ", 

   RowBox[{

    RowBox[{"{", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"nmax", ",", "_Integer"}], "}"}], ",", 

      RowBox[{"{", 

       RowBox[{"b", ",", "_Real"}], "}"}], ",", 

      RowBox[{"{", 

       RowBox[{"u", ",", "_Real"}], "}"}]}], "}"}], ",", " ", 

    "\[IndentingNewLine]", 

    RowBox[{"Module", "[", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"n", ",", "m", ",", "zn", ",", "an", ",", 

        RowBox[{"fn0", "=", 

         RowBox[{

          FractionBox[

           SuperscriptBox[

            RowBox[{"(", 

             RowBox[{"1", "-", "b"}], ")"}], "2"], "b"], "+", "u"}]}], ",", 

        RowBox[{"fn1", "=", "u"}], ",", 

        RowBox[{"fn2", "=", "u"}], ",", 

        RowBox[{"z", "=", 

         RowBox[{"Table", "[", 

          RowBox[{"1.", ",", 

           RowBox[{"{", "nmax", "}"}]}], "]"}]}]}], "}"}], ",", 

      "\[IndentingNewLine]", 

      RowBox[{

       RowBox[{"Do", "[", "\[IndentingNewLine]", 

        RowBox[{

         RowBox[{

          RowBox[{"zn", "=", "0."}], ";", "\[IndentingNewLine]", 

          RowBox[{"Do", "[", 

           RowBox[{

            RowBox[{"zn", "=", 

             RowBox[{

              FractionBox[

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  SuperscriptBox["b", 

                   RowBox[{"m", "+", "1"}]]}], ")"}], "2"], 

               RowBox[{"z", "[", 

                RowBox[{"[", 

                 RowBox[{"m", "+", "1"}], "]"}], "]"}]], "*", 

              RowBox[{"(", 

               RowBox[{"zn", "+", 

                SuperscriptBox[

                 RowBox[{"(", 

                  FractionBox[

                   RowBox[{"1", "-", "b"}], 

                   RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}], ")"}]}]}], 

            ",", 

            RowBox[{"{", 

             RowBox[{"m", ",", "0", ",", 

              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{

           RowBox[{"z", "[", 

            RowBox[{"[", "n", "]"}], "]"}], "=", 

           RowBox[{

            SuperscriptBox[

             RowBox[{"(", 

              FractionBox[

               RowBox[{"1", "-", 

                SuperscriptBox["b", "n"]}], 

               RowBox[{"1", "-", "b"}]], ")"}], "2"], 

            RowBox[{

             RowBox[{"(", 

              RowBox[{"1", "+", "zn"}], ")"}], "/", "n"}]}]}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{"an", "=", 

           RowBox[{

            FractionBox["1", 

             RowBox[{"z", "[", 

              RowBox[{"[", "n", "]"}], "]"}]], 

            FractionBox[

             SuperscriptBox[

              RowBox[{"(", 

               RowBox[{"1", "-", 

                SuperscriptBox["b", "n"]}], ")"}], "2"], "b"]}]}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{"fn0", "=", 

           RowBox[{

            RowBox[{"fn0", "*", "an"}], "+", 

            SuperscriptBox["u", "n"]}]}], ";", "\[IndentingNewLine]", 

          RowBox[{"fn1", "=", 

           RowBox[{

            RowBox[{"fn1", "*", "an"}], "+", 

            RowBox[{"n", " ", 

             SuperscriptBox["u", "n"]}]}]}], ";", "\[IndentingNewLine]", 

          RowBox[{"fn2", "=", 

           RowBox[{

            RowBox[{"fn2", "*", "an"}], "+", 

            RowBox[{

             SuperscriptBox["n", "2"], " ", 

             SuperscriptBox["u", "n"]}]}]}]}], ",", "\[IndentingNewLine]", 

         RowBox[{"{", 

          RowBox[{"n", ",", "2", ",", "nmax"}], "}"}]}], "]"}], ";", 

       "\[IndentingNewLine]", 

       RowBox[{"{", 

        RowBox[{

         FractionBox["fn1", "fn0"], ",", 

         SqrtBox[

          RowBox[{

           FractionBox["fn2", "fn0"], "-", 

           SuperscriptBox[

            RowBox[{"(", 

             FractionBox["fn1", "fn0"], ")"}], "2"]}]]}], "}"}]}]}], " ", 

     "]"}]}], "]"}]}]], "Input",

 CellChangeTimes->{{3.6471481589294014`*^9, 3.6471481839288316`*^9}, {

   3.6471482838215446`*^9, 3.647148303877692*^9}, {3.64714834755519*^9, 

   3.6471483585598197`*^9}, 3.647148432156029*^9, {3.6471484628847866`*^9, 

   3.6471484715002794`*^9}, {3.647152370001261*^9, 3.647152448728764*^9}, {

   3.6471584365842495`*^9, 3.6471585656276307`*^9}, {3.6471586688985376`*^9, 

   3.6471589290784187`*^9}, {3.6471590231517997`*^9, 3.647159030252206*^9}, {

   3.647166731841711*^9, 3.647166748180646*^9}, 3.6561355210944953`*^9}],



Cell["\<\

This module needs as input the maximum number of particles for the GC sums, \

and b and u. It returns two numbers : N = < n > the average (in order to \

check the accuracy, and to check that the correct chemical potential was \

used), and the fluctuation \[CapitalDelta]N.\

\>", "Text",

 CellChangeTimes->{{3.656135493669647*^9, 3.656135576989393*^9}, {

  3.656135678155571*^9, 3.6561356962048025`*^9}}],



Cell["\<\

First, make al list of temperatures (via b), and the corresponding chemical \

potetnial to get 100 particles.\

\>", "Text",

 CellChangeTimes->{{3.6561355895942154`*^9, 3.6561356227754736`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"blist2", "=", 

  RowBox[{"Table", "[", " ", 

   RowBox[{

    RowBox[{"Exp", "[", 

     RowBox[{

      RowBox[{"-", 

       FractionBox["1.", "T"]}], 

      FractionBox["Pi", 

       SqrtBox[

        RowBox[{"6", "*", "100"}]]]}], " ", "]"}], ",", " ", 

    RowBox[{"{", 

     RowBox[{"T", ",", "0.1", ",", "1.5", ",", "0.05"}], "}"}]}], " ", 

   "]"}]}]], "Input",

 CellChangeTimes->{{3.6471676337812996`*^9, 3.6471676812980175`*^9}}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.27732925563900745`", ",", "0.4252690633634378`", ",", 

   "0.5266205993303029`", ",", "0.5986848584614423`", ",", 

   "0.652126570048666`", ",", "0.6931957801737949`", ",", 

   "0.7256862953992607`", ",", "0.752005927033929`", ",", 

   "0.7737472833305732`", ",", "0.7920023830971041`", ",", 

   "0.8075435406519367`", ",", "0.8209317047072696`", ",", 

   "0.8325837976887341`", ",", "0.8428159737654984`", ",", 

   "0.8518722295034982`", ",", "0.8599438218373794`", ",", 

   "0.8671827529615248`", ",", "0.873711328815285`", ",", 

   "0.8796290600762194`", ",", "0.8850177277025115`", ",", 

   "0.8899451573535889`", ",", "0.894468070359574`", ",", 

   "0.8986342641208027`", ",", "0.9024842987684247`", ",", 

   "0.9060528156279134`", ",", "0.9093695778669804`", ",", 

   "0.9124602992397719`", ",", "0.9153473095707638`", ",", 

   "0.9180500932767767`"}], "}"}]], "Output",

 CellChangeTimes->{{3.6471676660271435`*^9, 3.6471676817090406`*^9}}]

}, Open  ]],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"ulist2", "=", 

  RowBox[{"Map", "[", " ", 

   RowBox[{

    RowBox[{

     RowBox[{"usaddlepoint", "[", " ", 

      RowBox[{"100", ",", "#"}], "]"}], "&"}], ",", "blist2"}], 

   "]"}]}]], "Input",

 CellChangeTimes->{{3.647167689117464*^9, 3.6471676985630045`*^9}, 

   3.6471678870637865`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "3.5697155442844486`", ",", "2.327514793014877`", ",", "1.879116799766437`",

    ",", "1.6523977312836953`", ",", "1.516363811033244`", ",", 

   "1.4257914852042812`", ",", "1.3610802646008833`", ",", 

   "1.3123868605891988`", ",", "1.274217303602618`", ",", 

   "1.243237510896619`", ",", "1.217263800889632`", ",", 

   "1.1947390132193807`", ",", "1.1744171707450781`", ",", 

   "1.1551240178743707`", ",", "1.1355162085834323`", ",", 

   "1.1138251597873874`", ",", "1.087800082839445`", ",", 

   "1.0554585862685482`", ",", "1.0165712336558874`", ",", 

   "0.9729117226160228`", ",", "0.9268642004779318`", ",", 

   "0.8803577221074116`", ",", "0.8346718905355635`", ",", 

   "0.7905788599576323`", ",", "0.7485092059612914`", ",", 

   "0.7086736628761218`", ",", "0.6711438503932815`", ",", 

   "0.6359046097303018`", ",", "0.6028878971822715`"}], "}"}]], "Output",

 CellChangeTimes->{3.647167704124323*^9, 3.647167908216996*^9}]

}, Open  ]],



Cell["These serve as input for the function \[OpenCurlyDoubleQuote]numflucs\

\[CloseCurlyDoubleQuote].", "Text",

 CellChangeTimes->{{3.6561355895942154`*^9, 3.6561356227754736`*^9}, {

  3.6561356554107313`*^9, 3.656135672430361*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"result", "=", 

   RowBox[{"MapThread", "[", " ", 

    RowBox[{

     RowBox[{

      RowBox[{"numflucs", "[", 

       RowBox[{"2000", ",", "#1", ",", "#2"}], "]"}], "&"}], ",", " ", 

     RowBox[{"{", 

      RowBox[{"blist2", ",", "ulist2"}], "}"}]}], "]"}]}], ";"}]], "Input",

 CellChangeTimes->{{3.647167708026546*^9, 3.6471677088005905`*^9}, {

   3.647167908529014*^9, 3.6471679137433124`*^9}, 3.656135650387522*^9}],



Cell[CellGroupData[{



Cell[BoxData[{

 RowBox[{

  RowBox[{"deltan", "=", 

   RowBox[{"Table", "[", " ", 

    RowBox[{

     RowBox[{"{", 

      RowBox[{

       RowBox[{"0.05", "*", 

        RowBox[{"(", 

         RowBox[{"1", "+", "j"}], ")"}]}], ",", " ", 

       RowBox[{"result", "[", 

        RowBox[{"[", 

         RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "}"}], ",", " ", 

     RowBox[{"{", 

      RowBox[{"j", ",", "1", ",", 

       RowBox[{"Length", "[", "result", "]"}]}], "}"}]}], " ", "]"}]}], 

  ";"}], "\[IndentingNewLine]", 

 RowBox[{"ListLogLinearPlot", "[", " ", 

  RowBox[{"deltan", ",", " ", 

   RowBox[{"Joined", "\[Rule]", "True"}], ",", "  ", 

   RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 

   RowBox[{"FrameLabel", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{

     "\"\<T/\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\"", ",", 

      "\"\<\[CapitalDelta]N\>\""}], "}"}]}], ",", " ", 

   RowBox[{"PlotStyle", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{"Thick", ",", "Black"}], "}"}]}], ",", " ", 

   RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", " ", 

   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 

   RowBox[{"BaseStyle", "\[Rule]", 

    RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", " ", 

   RowBox[{"PlotLabel", "\[Rule]", "\"\<N=100\>\""}], ",", " ", 

   RowBox[{"Axes", "\[Rule]", "True"}], ",", " ", 

   RowBox[{"AxesOrigin", "\[Rule]", 

    RowBox[{"{", 

     RowBox[{"1", ",", "10"}], "}"}]}]}], " ", "]"}]}], "Input",

 CellChangeTimes->{{3.647167931993356*^9, 3.647168046255892*^9}, {

   3.6471680999589634`*^9, 3.6471681299836807`*^9}, 3.6561357233644505`*^9}],



Cell[BoxData[

 GraphicsBox[{{}, {{}, {}, 

    {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 

     StyleBox[LineBox[CompressedData["

1:eJwB4QEe/iFib1JlAgAAAB0AAAACAAAAFVW1u7FrAsCrITnayddYQBfEOnya

Wv6/+z6p7hVwWEAzje33QcD5v4DYFyKT4VdA7zn6/kIu9r9PtBq9oi5XQCCn

vfx4Q/O/Wly9Gd1YVkDLbLVIEszwv4p/SG+JYVVAd+Dg8EBS7b+GMPQW2UlU

QBuCGwNgjem/mG4VRxETU0DvOfr+Qi7mv8L9C8q0vlFAFrHSD3sh479qgJlg

uk5QQFAUgfquWOC/LZJeMr+LTUACuhKC8pHbvzbPfJBjUEpATT/hJMPT1r/+

Y/Kg8vdGQJLbNBFiadK/Dxt+iJaWQ0AgmprH94/Mv0wALSDqTEBAdEGWl2vN

xL9upHzteJk6QFxBCiHo+Lq/se+F6p6nNUAtGcxbHUOqvx5knSGBGDJAAAAA

AAAAAAAbNRR6daEvQO/H8j4G+6g/CGt3Ex7RLEDMRjx5P2a4P3HwxLPcBCtA

8AXdJbjjwT9nvRdXLcwpQHyW5BFQVsc/4lArWhbrKEAimprH94/MP0J+MgFa

QShA3Lnhe5PK0D9jbjYOsbwnQPYHfeTpNNM/SzFUChlSJ0CRNBPZwojVP6oJ

78qP+iZAbtTQgrLH1z9iRgcWaLEmQEyYv+wj89k/sfkD+GJzJkAykN7v

       "]],

      FontSize->14]}}, {}},

  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],

  Axes->{True, True},

  AxesLabel->{None, None},

  AxesOrigin->{0, 10},

  BaseStyle->(FontSize -> 14),

  CoordinatesToolOptions:>{"DisplayFunction" -> ({

      Exp[

       Part[#, 1]], 

      Part[#, 2]}& ), "CopiedValueFunction" -> ({

      Exp[

       Part[#, 1]], 

      Part[#, 2]}& )},

  DisplayFunction->Identity,

  Frame->{{True, True}, {True, True}},

  FrameLabel->{{

     FormBox["\"\[CapitalDelta]N\"", TraditionalForm], None}, {

     FormBox[

     "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"", TraditionalForm], 

     None}},

  FrameStyle->GrayLevel[0],

  FrameTicks->FrontEndValueCache[{{Automatic, Automatic}, {

      Charting`ScaledTicks[{Log, Exp}], 

      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{

     Automatic, Automatic}, {{{-2.3025850929940455`, 

        FormBox["0.1`", TraditionalForm], {0.01, 0.}, {

         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 

        FormBox[

         TagBox[

          InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], 

          NumberForm[#, {

            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 

        FormBox[

         TagBox[

          InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 

          NumberForm[#, {

            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {

         AbsoluteThickness[0.1]}}, {0., 

        FormBox["1", TraditionalForm], {0.01, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.995732273553991, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.659260036932778, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.916290731874155, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {0.4054651081081644, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {0.6931471805599453, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}}, {{-2.3025850929940455`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {

         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {

         AbsoluteThickness[0.1]}}, {0., 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.995732273553991, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.659260036932778, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.916290731874155, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {0.4054651081081644, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {0.6931471805599453, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 

        FormBox[

         InterpretationBox[

          StyleBox[

           

           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

            Baseline], "CacheGraphics" -> False], 

          Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

         AbsoluteThickness[0.1]}}}}}],

  GridLines->{None, None},

  GridLinesStyle->Directive[

    GrayLevel[0.5, 0.4]],

  ImageSize->{444.44444444444446`, Automatic},

  Method->{},

  PlotLabel->FormBox["\"N=100\"", TraditionalForm],

  PlotRange->{{-2.3590028055170085`, 0.4054651081081644}, {10., 

   99.37169509486436}},

  PlotRangeClipping->True,

  PlotRangePadding->{{

     Scaled[0.02], 

     Scaled[0.02]}, {

     Scaled[0.02], 

     Scaled[0.05]}},

  Ticks->FrontEndValueCache[{

     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{-2.3025850929940455`, 

       FormBox["0.1`", TraditionalForm], {0.01, 0.}, {

        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 

       FormBox[

        TagBox[

         InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], NumberForm[#, {

           DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {

        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 

       FormBox[

        TagBox[

         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {

           DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {

        AbsoluteThickness[0.1]}}, {0., 

       FormBox["1", TraditionalForm], {0.01, 0.}, {

        AbsoluteThickness[0.1]}}, {-2.995732273553991, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-2.659260036932778, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-0.916290731874155, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {0.4054651081081644, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {0.6931471805599453, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 

       FormBox[

        InterpretationBox[

         StyleBox[

          

          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 

           Baseline], "CacheGraphics" -> False], 

         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {

        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",

 CellChangeTimes->{

  3.647168051402186*^9, {3.647168104409218*^9, 3.647168130860731*^9}, 

   3.6548597189138384`*^9}]

}, Open  ]]

}, Closed]]

}, Closed]],



Cell[CellGroupData[{



Cell["Interacting Grand-Canonical ensemble", "Chapter",

 CellChangeTimes->{{3.6548666086869106`*^9, 3.654866615017273*^9}, {

   3.6548667738083553`*^9, 3.6548667818318143`*^9}, 3.6549289431612387`*^9}],



Cell["\<\

The interacting GC ensemble requires a more complicated treatment. With every \

different number of particles we also have a different frequency w, so the \

generating functions (calculated at fixed frequency w) are no longer GC \

expectation values. These now need to be calculated by setting up the \

probability distribution as a function of n, and taking the average \

explicitly.\

\>", "Text",

 CellChangeTimes->{{3.6549376148942337`*^9, 3.6549376696593657`*^9}, {

  3.654937717579107*^9, 3.6549379674814005`*^9}}],



Cell[CellGroupData[{



Cell["Initialization", "Section",

 CellChangeTimes->{{3.6549368238869905`*^9, 3.654936829386305*^9}}],



Cell["\<\

In the interacting case, we need to calculate the partition sum for every N \

separately, with a different value of b, since the frequency w is now \

dependent on N. The routines presented here are for <n>=100 particles,\

\>", "Text",

 CellChangeTimes->{{3.654936836849732*^9, 3.654936935664384*^9}, {

  3.654937500428686*^9, 3.6549375007087026`*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"naverage", "=", "100"}], ";"}]], "Input",

 CellChangeTimes->{{3.6549369178123627`*^9, 3.654936940600666*^9}}],



Cell["And for the interaction strenth we take ", "Text",

 CellChangeTimes->{{3.654936964065008*^9, 3.654936973112526*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"\[Omega]", "=", "0.01"}], ";"}]], "Input",

 CellChangeTimes->{{3.654936976280707*^9, 3.654936977001748*^9}}],



Cell["With these we define  a temperature scale", "Text",

 CellChangeTimes->{{3.654936956121554*^9, 3.6549369973209105`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"T0", "=", 

  RowBox[{

   SqrtBox[

    RowBox[{"1.", "+", 

     RowBox[{"naverage", " ", 

      SuperscriptBox["\[Omega]", "2"]}]}]], 

   FractionBox[

    SqrtBox[

     RowBox[{"6", "*", "naverage"}]], "Pi"]}]}]], "Input",

 CellChangeTimes->{{3.647430238376104*^9, 3.6474302436014023`*^9}, {

  3.6549369450409203`*^9, 3.654936952545349*^9}}],



Cell[BoxData["7.8358558745842615`"], "Output",

 CellChangeTimes->{3.654936954630469*^9, 3.6549369995970407`*^9}]

}, Open  ]],



Cell["\<\

We will make grand canonical sums with n going up to 2000. Given a \

temperature (in units T0) and the interaction strength, the following \

function produces the list of b(N)\[CloseCurlyQuote]s:\

\>", "Text",

 CellChangeTimes->{{3.654937004882343*^9, 3.654937056808313*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"bnlist", "[", 

   RowBox[{"temp_", ",", "\[Omega]_"}], "]"}], ":=", 

  RowBox[{"Table", "[", " ", 

   RowBox[{

    RowBox[{"Exp", "[", 

     RowBox[{"-", 

      FractionBox[

       SqrtBox[

        RowBox[{"1.", "+", 

         RowBox[{"n", " ", 

          SuperscriptBox["\[Omega]", "2"]}]}]], 

       RowBox[{"T0", " ", "temp"}]]}], " ", "]"}], ",", " ", 

    RowBox[{"{", 

     RowBox[{"n", ",", "1", ",", "2000"}], "}"}]}], " ", "]"}]}]], "Input",

 CellChangeTimes->{{3.6471807286368494`*^9, 3.6471808361895003`*^9}, {

   3.6471809680596857`*^9, 3.64718097086969*^9}, 3.647181054114807*^9, 

   3.6471810977373686`*^9, {3.64718325442943*^9, 3.647183254814452*^9}, {

   3.6473344047787356`*^9, 3.6473344091859875`*^9}, {3.647430252102889*^9, 

   3.647430264821616*^9}}],



Cell[CellGroupData[{



Cell["\<\

The calculation of the fugacity now takes more time. In order to speed up the \

calculation, I have stored the values previously calculated as good first \

guesses, in the list that you can see when expanding this mathematica cell.\

\>", "Text",

 CellGroupingRules->{GroupTogetherGrouping, 10000.},

 CellChangeTimes->{{3.654937004882343*^9, 3.6549371418871794`*^9}, {

  3.654937186325721*^9, 3.654937191415012*^9}, {3.6549372355585365`*^9, 

  3.654937246175144*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"uguesslist", "=", 

   RowBox[{"{", 

    RowBox[{

     RowBox[{"{", 

      RowBox[{"0.005", ",", 

       RowBox[{"1.36699", "*", 

        RowBox[{"10", "^", "11"}]}]}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.01", ",", "367893."}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.015", ",", "5117.3"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.02", ",", "603.532"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.025", ",", "167.377"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.03", ",", "71.1801"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.035", ",", "38.6471"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.04", ",", "24.4447"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.045", ",", "17.1183"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.05", ",", "12.873"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.06", ",", "8.39471"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.07", ",", "6.18555"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.08", ",", "4.91932"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.09", ",", "4.11655"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.1", ",", "3.56972"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.11", ",", "3.17676"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.12", ",", "2.88253"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.13", ",", "2.65494"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.14", ",", "2.47419"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.15", ",", "2.32751"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.16", ",", "2.20631"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.17", ",", "2.10459"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.18", ",", "2.01811"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.19", ",", "1.94373"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.2", ",", "1.87912"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.21", ",", "1.8225"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.22", ",", "1.77249"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.23", ",", "1.72802"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.24", ",", "1.68822"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.25", ",", "1.6524"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.26", ",", "1.61999"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.27", ",", "1.59054"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.28", ",", "1.56366"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.29", ",", "1.53902"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.3", ",", "1.51636"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.31", ",", "1.49546"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.32", ",", "1.4761"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.33", ",", "1.45813"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.34", ",", "1.4414"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.35", ",", "1.42579"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.36", ",", "1.41119"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.37", ",", "1.39749"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.38", ",", "1.38462"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.39", ",", "1.37251"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.4", ",", "1.36108"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.41", ",", "1.35028"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.42", ",", "1.34005"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.43", ",", "1.33036"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.44", ",", "1.32115"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.45", ",", "1.31239"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.46", ",", "1.30404"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.47", ",", "1.29608"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.48", ",", "1.28847"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.49", ",", "1.28119"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.5", ",", "1.27422"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.51", ",", "1.26753"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.52", ",", "1.2611"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.53", ",", "1.25492"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.54", ",", "1.24897"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.55", ",", "1.24324"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.56", ",", "1.2377"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.57", ",", "1.23234"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.58", ",", "1.22716"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.59", ",", "1.22214"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.6", ",", "1.21726"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.61", ",", "1.21253"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.62", ",", "1.20791"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.63", ",", "1.20342"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.64", ",", "1.19903"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.65", ",", "1.19474"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.66", ",", "1.19054"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.67", ",", "1.18641"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.68", ",", "1.18236"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.69", ",", "1.17836"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.7", ",", "1.17442"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.71", ",", "1.17052"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.72", ",", "1.16665"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.73", ",", "1.1628"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.74", ",", "1.15896"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.75", ",", "1.15512"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.76", ",", "1.15128"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.77", ",", "1.14741"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.78", ",", "1.1435"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.79", ",", "1.13954"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.8", ",", "1.13552"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.81", ",", "1.13141"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.82", ",", "1.12721"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.83", ",", "1.12289"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.84", ",", "1.11843"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.85", ",", "1.11383"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.86", ",", "1.10904"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.87", ",", "1.10407"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.88", ",", "1.09888"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.89", ",", "1.09346"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.9", ",", "1.0878"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.91", ",", "1.08188"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.92", ",", "1.07569"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.93", ",", "1.06922"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.94", ",", "1.06248"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.95", ",", "1.05546"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.96", ",", "1.04817"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.97", ",", "1.04062"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.98", ",", "1.03283"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"0.99", ",", "1.02481"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.", ",", "1.01657"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.01", ",", "1.00814"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.02", ",", "0.999544"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.03", ",", "0.990792"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.04", ",", "0.981908"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.05", ",", "0.972912"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.06", ",", "0.963822"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.07", ",", "0.954656"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.08", ",", "0.945431"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.09", ",", "0.936162"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.1", ",", "0.926864"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.11", ",", "0.91755"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.12", ",", "0.908232"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.13", ",", "0.89892"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.14", ",", "0.889626"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.15", ",", "0.880358"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.16", ",", "0.871124"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.17", ",", "0.861932"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.18", ",", "0.852789"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.19", ",", "0.8437"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.2", ",", "0.834672"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.21", ",", "0.825708"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.22", ",", "0.816813"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.23", ",", "0.807991"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.24", ",", "0.799246"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.25", ",", "0.790579"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.26", ",", "0.781994"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.27", ",", "0.773492"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.28", ",", "0.765077"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.29", ",", "0.756749"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.3", ",", "0.748509"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.31", ",", "0.740359"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.32", ",", "0.7323"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.33", ",", "0.724333"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.34", ",", "0.716457"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.35", ",", "0.708674"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.36", ",", "0.700983"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.37", ",", "0.693384"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.38", ",", "0.685879"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.39", ",", "0.678465"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.4", ",", "0.671144"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.41", ",", "0.663914"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.42", ",", "0.656776"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.43", ",", "0.649729"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.44", ",", "0.642772"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.45", ",", "0.635905"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.46", ",", "0.629126"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.47", ",", "0.622436"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.48", ",", "0.615834"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.49", ",", "0.609318"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.5", ",", "0.602888"}], "}"}]}], "}"}]}], ";"}]], "Input",

 CellGroupingRules->{GroupTogetherGrouping, 10000.},

 CellChangeTimes->{{3.647429532640738*^9, 3.6474295529458995`*^9}, {

   3.647430061762002*^9, 3.6474300641441383`*^9}, 3.654937186325721*^9}]

}, Closed]],



Cell["\<\

This allows to make an interpolating function giving log (u) as a function of \

the temperature in units T0 (for T=0.005 up to 1.5).\

\>", "Text",

 CellChangeTimes->{{3.6549371960452766`*^9, 3.6549372284311295`*^9}, {

  3.6549372742867517`*^9, 3.654937282903245*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"ulogfunc", "=", 

  RowBox[{"Interpolation", "[", " ", 

   RowBox[{"Map", "[", 

    RowBox[{

     RowBox[{

      RowBox[{"(", 

       RowBox[{"{", 

        RowBox[{

         RowBox[{"#", "[", 

          RowBox[{"[", "1", "]"}], "]"}], ",", 

         RowBox[{"Log", "[", 

          RowBox[{"#", "[", 

           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ")"}], "&"}], ",", 

     "uguesslist"}], "]"}], "  ", "]"}]}]], "Input",

 CellChangeTimes->{{3.647329669672903*^9, 3.6473297413080006`*^9}, {

  3.647429787672325*^9, 3.647429819384139*^9}, {3.6474298602584767`*^9, 

  3.6474298802406197`*^9}}],



Cell[BoxData[

 TagBox[

  TemplateBox[{RowBox[{

      StyleBox[

       TagBox["InterpolatingFunction", "SummaryHead"], 

       "NonInterpretableSummary"], 

      StyleBox["[", "NonInterpretableSummary"], 

      DynamicModuleBox[{Typeset`open$$ = False}, 

       PanelBox[

        PaneSelectorBox[{False -> GridBox[{{

              PaneBox[

               ButtonBox[

                DynamicBox[

                 FEPrivate`FrontEndResource[

                 "FEBitmaps", "SquarePlusIconMedium"]], 

                ButtonFunction :> (Typeset`open$$ = True), Appearance -> None,

                 Evaluator -> Automatic, Method -> "Preemptive"], 

               Alignment -> {Center, Center}, ImageSize -> 

               Dynamic[{

                 Automatic, 3.5 CurrentValue["FontCapHeight"]/

                  AbsoluteCurrentValue[Magnification]}]], 

              GraphicsBox[{{{}, {}, {

                  Directive[

                   Opacity[1.], 

                   RGBColor[0.368417, 0.506779, 0.709798], 

                   AbsoluteThickness[1]], 

                  LineBox[CompressedData["

1:eJwBoQNe/CFib1JlAgAAADkAAAACAAAA98Kg4qjGtD8H83Htdiz5P0aMMQFC

yro/rf3G5HNy8z/trSCK1sDAP8XW7P8iCO8/BjgvoCzjwz/A22FWQhbqP6oX

QRSvSMc/23dJQt065j8HgFgFVp7KPw1V2GonZuM/s4r2gp26zT/L9AoBTVTh

P3X1S68IjdA/OihE96QL3z+59l/jEiDSP5DbZSerRtw/Wbz2VS+r0z/NjTdq

6PzZP74sj/fhV9U/YrgMbRHg1z9L7mrf5OfWP515OhjJLdY/nlpI9n2Z2D8t

SSoYAZTUP02LqEspQ9o/h4hvpNwz0z8jDUznJNDbPyXpIkISENI/vznxsbZ+

3T+i0y6povTQP4O32cKYEN8/narViCcG0D8G8GGBCGLgPzqanQQUN84/eWaY

wM034T961LudvJLMP3+F8CI7/+E/8qmlA1Ypyz/oecmcc9fiPz1LkwBPvck/

5RbEOVSh4z+LHSl8Tn/IPxAWAPY9Z+Q/8YBuNFBYxz+e6rzJ8j3lP6SuKzld

J8Y/wGebwE8G5j+rThHgHxXFP0W6+s533+Y/BywPmFvzwz/4bpv8qLTnP29K

3zpQ2cI/PsxdTYJ76D+Uxw8GVNDBP+f+oLUmU+k/n2Cj+j2owD8k2gVBcxzq

P2RCFdGlCr8/jxes68jh6j9O/Dc7i6W8P10q063pt+s/zhGmMLHJuT+/5RuT

sn/sPwu3A8Dmy7Y/hHblj0ZY7T+vSotGeh+zP9yv0K+CIu4//tRBarx1rj9i

S/3ux+juPyQ4wil46qU/S7yqRdi/7z8AzogfdlOXP+TqvF9IRPA/7m3WBePU

Yz9T4mQoCrHwP/CWxP00tpW/2YqtgNAb8T9v/d1Bwminv6kHh+pqf/E/6v4x

WUTOsb8r7yDgauvxPzLa/laDori/96pL5z5Q8j9cmk+bMiu/v9oXF34Xs/I/

aHRELSjYwr9u76KgVR7zP/wjAdr3bca/TJu/1GeC8z8+2pHO5M7Jv9uxnJTf

7vM/uNtapq5+zb+BeRrkW1n0P9ylbmebkNC/cRUpRay89D/xsmOaW0PSvxMc

+DFiKPU/HLPJWvka1L//9lcw7Iz1P1OkiXie0tW/nDx4utv59T/+EPfey63X

v1AzOdTPZPY/sOcaNZZ+2b9O/or/l8j2P2KVMNtMLtu//TOdtsU09z+kJXt9

4v/cv/Y9QH/Hmfc/nEDYtxCw3r/ltzL5///3PxojtthYMeC/nfTpRg==

                   "]]}}}, {

               DisplayFunction -> Identity, AspectRatio -> 1, 

                Axes -> {False, False}, AxesLabel -> {None, None}, 

                AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 

                Frame -> {{True, True}, {True, True}}, 

                FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 

                Directive[

                  Opacity[0.5], 

                  Thickness[Tiny], 

                  RGBColor[0.368417, 0.506779, 0.709798]], 

                FrameTicks -> {{None, None}, {None, None}}, 

                GridLines -> {None, None}, GridLinesStyle -> Directive[

                  GrayLevel[0.5, 0.4]], ImageSize -> 

                Dynamic[{

                  Automatic, 3.5 CurrentValue["FontCapHeight"]/

                   AbsoluteCurrentValue[Magnification]}], 

                Method -> {

                 "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 

                  AbsolutePointSize[6], "ScalingFunctions" -> None}, 

                PlotRange -> {{0.005, 1.5}, {-0.506023810638996, 

                 1.5733556056213176`}}, PlotRangeClipping -> True, 

                PlotRangePadding -> {{

                   Scaled[0.1], 

                   Scaled[0.1]}, {

                   Scaled[0.1], 

                   Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 

              GridBox[{{

                 RowBox[{

                   TagBox["\"Domain: \"", "SummaryItemAnnotation"], 

                   "\[InvisibleSpace]", 

                   TagBox[

                    RowBox[{"{", 

                    RowBox[{"{", 

                    RowBox[{"0.005`", ",", "1.5`"}], "}"}], "}"}], 

                    "SummaryItem"]}]}, {

                 RowBox[{

                   TagBox["\"Output: \"", "SummaryItemAnnotation"], 

                   "\[InvisibleSpace]", 

                   TagBox["\"scalar\"", "SummaryItem"]}]}}, 

               GridBoxAlignment -> {

                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 

               False, GridBoxItemSize -> {

                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 

               GridBoxSpacings -> {

                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 

               BaseStyle -> {

                ShowStringCharacters -> False, NumberMarks -> False, 

                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 

            GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 

            GridBoxItemSize -> {

             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 

            BaselinePosition -> {1, 1}], True -> GridBox[{{

              PaneBox[

               ButtonBox[

                DynamicBox[

                 FEPrivate`FrontEndResource[

                 "FEBitmaps", "SquareMinusIconMedium"]], 

                ButtonFunction :> (Typeset`open$$ = False), Appearance -> 

                None, Evaluator -> Automatic, Method -> "Preemptive"], 

               Alignment -> {Center, Center}, ImageSize -> 

               Dynamic[{

                 Automatic, 3.5 CurrentValue["FontCapHeight"]/

                  AbsoluteCurrentValue[Magnification]}]], 

              GraphicsBox[{{{}, {}, {

                  Directive[

                   Opacity[1.], 

                   RGBColor[0.368417, 0.506779, 0.709798], 

                   AbsoluteThickness[1]], 

                  LineBox[CompressedData["

1:eJwBoQNe/CFib1JlAgAAADkAAAACAAAA98Kg4qjGtD8H83Htdiz5P0aMMQFC

yro/rf3G5HNy8z/trSCK1sDAP8XW7P8iCO8/BjgvoCzjwz/A22FWQhbqP6oX

QRSvSMc/23dJQt065j8HgFgFVp7KPw1V2GonZuM/s4r2gp26zT/L9AoBTVTh

P3X1S68IjdA/OihE96QL3z+59l/jEiDSP5DbZSerRtw/Wbz2VS+r0z/NjTdq

6PzZP74sj/fhV9U/YrgMbRHg1z9L7mrf5OfWP515OhjJLdY/nlpI9n2Z2D8t

SSoYAZTUP02LqEspQ9o/h4hvpNwz0z8jDUznJNDbPyXpIkISENI/vznxsbZ+

3T+i0y6povTQP4O32cKYEN8/narViCcG0D8G8GGBCGLgPzqanQQUN84/eWaY

wM034T961LudvJLMP3+F8CI7/+E/8qmlA1Ypyz/oecmcc9fiPz1LkwBPvck/

5RbEOVSh4z+LHSl8Tn/IPxAWAPY9Z+Q/8YBuNFBYxz+e6rzJ8j3lP6SuKzld

J8Y/wGebwE8G5j+rThHgHxXFP0W6+s533+Y/BywPmFvzwz/4bpv8qLTnP29K

3zpQ2cI/PsxdTYJ76D+Uxw8GVNDBP+f+oLUmU+k/n2Cj+j2owD8k2gVBcxzq

P2RCFdGlCr8/jxes68jh6j9O/Dc7i6W8P10q063pt+s/zhGmMLHJuT+/5RuT

sn/sPwu3A8Dmy7Y/hHblj0ZY7T+vSotGeh+zP9yv0K+CIu4//tRBarx1rj9i

S/3ux+juPyQ4wil46qU/S7yqRdi/7z8AzogfdlOXP+TqvF9IRPA/7m3WBePU

Yz9T4mQoCrHwP/CWxP00tpW/2YqtgNAb8T9v/d1Bwminv6kHh+pqf/E/6v4x

WUTOsb8r7yDgauvxPzLa/laDori/96pL5z5Q8j9cmk+bMiu/v9oXF34Xs/I/

aHRELSjYwr9u76KgVR7zP/wjAdr3bca/TJu/1GeC8z8+2pHO5M7Jv9uxnJTf

7vM/uNtapq5+zb+BeRrkW1n0P9ylbmebkNC/cRUpRay89D/xsmOaW0PSvxMc

+DFiKPU/HLPJWvka1L//9lcw7Iz1P1OkiXie0tW/nDx4utv59T/+EPfey63X

v1AzOdTPZPY/sOcaNZZ+2b9O/or/l8j2P2KVMNtMLtu//TOdtsU09z+kJXt9

4v/cv/Y9QH/Hmfc/nEDYtxCw3r/ltzL5///3PxojtthYMeC/nfTpRg==

                   "]]}}}, {

               DisplayFunction -> Identity, AspectRatio -> 1, 

                Axes -> {False, False}, AxesLabel -> {None, None}, 

                AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 

                Frame -> {{True, True}, {True, True}}, 

                FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 

                Directive[

                  Opacity[0.5], 

                  Thickness[Tiny], 

                  RGBColor[0.368417, 0.506779, 0.709798]], 

                FrameTicks -> {{None, None}, {None, None}}, 

                GridLines -> {None, None}, GridLinesStyle -> Directive[

                  GrayLevel[0.5, 0.4]], ImageSize -> 

                Dynamic[{

                  Automatic, 3.5 CurrentValue["FontCapHeight"]/

                   AbsoluteCurrentValue[Magnification]}], 

                Method -> {

                 "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 

                  AbsolutePointSize[6], "ScalingFunctions" -> None}, 

                PlotRange -> {{0.005, 1.5}, {-0.506023810638996, 

                 1.5733556056213176`}}, PlotRangeClipping -> True, 

                PlotRangePadding -> {{

                   Scaled[0.1], 

                   Scaled[0.1]}, {

                   Scaled[0.1], 

                   Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 

              GridBox[{{

                 RowBox[{

                   TagBox["\"Domain: \"", "SummaryItemAnnotation"], 

                   "\[InvisibleSpace]", 

                   TagBox[

                    RowBox[{"{", 

                    RowBox[{"{", 

                    RowBox[{"0.005`", ",", "1.5`"}], "}"}], "}"}], 

                    "SummaryItem"]}]}, {

                 RowBox[{

                   TagBox["\"Output: \"", "SummaryItemAnnotation"], 

                   "\[InvisibleSpace]", 

                   TagBox["\"scalar\"", "SummaryItem"]}]}, {

                 RowBox[{

                   TagBox["\"Order: \"", "SummaryItemAnnotation"], 

                   "\[InvisibleSpace]", 

                   TagBox["3", "SummaryItem"]}]}, {

                 RowBox[{

                   TagBox["\"Method: \"", "SummaryItemAnnotation"], 

                   "\[InvisibleSpace]", 

                   TagBox["\"Hermite\"", "SummaryItem"]}]}, {

                 RowBox[{

                   TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 

                   "\[InvisibleSpace]", 

                   TagBox["False", "SummaryItem"]}]}}, 

               GridBoxAlignment -> {

                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 

               False, GridBoxItemSize -> {

                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 

               GridBoxSpacings -> {

                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 

               BaseStyle -> {

                ShowStringCharacters -> False, NumberMarks -> False, 

                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 

            GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 

            GridBoxItemSize -> {

             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 

            BaselinePosition -> {1, 1}]}, 

         Dynamic[Typeset`open$$], ImageSize -> Automatic], BaselinePosition -> 

        Baseline], DynamicModuleValues :> {}], 

      StyleBox["]", "NonInterpretableSummary"]}]},

   "CopyTag",

   DisplayFunction->(#& ),

   InterpretationFunction->("InterpolatingFunction[{{0.005, 1.5}}, <>]"& )],

  False,

  Editable->False,

  SelectWithContents->True,

  Selectable->False]], "Output",

 CellChangeTimes->{{3.6474298199531717`*^9, 3.6474298807246475`*^9}, 

   3.6474300673943243`*^9, 3.654937267190346*^9}]

}, Open  ]],



Cell[TextData[{

 "Finally, we need a function that provides us with the log(Z), and the \

canonical expectation values for ",

 Cell[BoxData[

  FormBox[

   SubscriptBox["n", "0"], TraditionalForm]],

  FormatType->"TraditionalForm"],

 " and ",

 Cell[BoxData[

  FormBox[

   SubsuperscriptBox["n", "0", "2"], TraditionalForm]],

  FormatType->"TraditionalForm"],

 ". The function \[OpenCurlyDoubleQuote]canonicals\[CloseCurlyDoubleQuote] \

defined below does this."

}], "Text",

 CellChangeTimes->{{3.654936836849732*^9, 3.654936935664384*^9}, {

  3.6549373177902403`*^9, 3.654937417533945*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"canonicals", "=", 

  RowBox[{"Compile", "[", " ", 

   RowBox[{

    RowBox[{"{", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"nmax", ",", "_Integer"}], "}"}], ",", 

      RowBox[{"{", 

       RowBox[{"b", ",", "_Real"}], "}"}]}], "}"}], ",", " ", 

    "\[IndentingNewLine]", 

    RowBox[{"Module", "[", 

     RowBox[{

      RowBox[{"{", 

       RowBox[{"n", ",", "m", ",", "zn", ",", "an", ",", 

        RowBox[{"n0", "=", "1."}], ",", 

        RowBox[{"sqrn0", "=", 

         RowBox[{

          RowBox[{"2.", "nmax"}], "-", "1."}]}], ",", "lnz", ",", 

        RowBox[{"z", "=", 

         RowBox[{"Table", "[", 

          RowBox[{"1.", ",", 

           RowBox[{"{", "nmax", "}"}]}], "]"}]}]}], "}"}], ",", 

      "\[IndentingNewLine]", 

      RowBox[{

       RowBox[{"lnz", "=", 

        RowBox[{"Log", "[", " ", 

         RowBox[{"b", "/", 

          SuperscriptBox[

           RowBox[{"(", 

            RowBox[{"1", "-", "b"}], ")"}], "2"]}], "]"}]}], ";", 

       "\[IndentingNewLine]", 

       RowBox[{"Do", "[", "\[IndentingNewLine]", 

        RowBox[{

         RowBox[{

          RowBox[{"zn", "=", "0."}], ";", "\[IndentingNewLine]", 

          RowBox[{"Do", "[", 

           RowBox[{

            RowBox[{"zn", "=", 

             RowBox[{

              FractionBox[

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  SuperscriptBox["b", 

                   RowBox[{"m", "+", "1"}]]}], ")"}], "2"], 

               RowBox[{"z", "[", 

                RowBox[{"[", 

                 RowBox[{"m", "+", "1"}], "]"}], "]"}]], "*", 

              RowBox[{"(", 

               RowBox[{"zn", "+", 

                SuperscriptBox[

                 RowBox[{"(", 

                  FractionBox[

                   RowBox[{"1", "-", "b"}], 

                   RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}], ")"}]}]}], 

            ",", 

            RowBox[{"{", 

             RowBox[{"m", ",", "0", ",", 

              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{

           RowBox[{"z", "[", 

            RowBox[{"[", "n", "]"}], "]"}], "=", 

           RowBox[{

            SuperscriptBox[

             RowBox[{"(", 

              FractionBox[

               RowBox[{"1", "-", 

                SuperscriptBox["b", "n"]}], 

               RowBox[{"1", "-", "b"}]], ")"}], "2"], 

            RowBox[{

             RowBox[{"(", 

              RowBox[{"1", "+", "zn"}], ")"}], "/", "n"}]}]}], ";", 

          "\[IndentingNewLine]", 

          RowBox[{"an", "=", 

           FractionBox[

            SuperscriptBox[

             RowBox[{"(", 

              RowBox[{"1", "-", 

               SuperscriptBox["b", "n"]}], ")"}], "2"], 

            RowBox[{"z", "[", 

             RowBox[{"[", "n", "]"}], "]"}]]}], ";", "\[IndentingNewLine]", 

          RowBox[{"lnz", "=", 

           RowBox[{"lnz", "+", 

            RowBox[{"Log", "[", 

             RowBox[{

              RowBox[{"z", "[", 

               RowBox[{"[", "n", "]"}], "]"}], "*", 

              RowBox[{"b", "/", 

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  SuperscriptBox["b", "n"]}], ")"}], "2"]}]}], "]"}]}]}], ";",

           "\[IndentingNewLine]", 

          RowBox[{"If", "[", " ", 

           RowBox[{

            RowBox[{"n", "<", "nmax"}], ",", "\[IndentingNewLine]", 

            RowBox[{

             RowBox[{"n0", "=", 

              RowBox[{

               RowBox[{"n0", "*", "an"}], "+", "1."}]}], ";", 

             "\[IndentingNewLine]", 

             RowBox[{"sqrn0", "=", 

              RowBox[{

               RowBox[{"sqrn0", "*", "an"}], "+", 

               RowBox[{"Max", "[", 

                RowBox[{

                 RowBox[{

                  RowBox[{"2.", 

                   RowBox[{"(", 

                    RowBox[{"nmax", "-", "n"}], ")"}]}], "-", "1."}], ",", 

                 "0."}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 

            RowBox[{

             RowBox[{"n0", "=", 

              RowBox[{"n0", "*", "an"}]}], ";", "\[IndentingNewLine]", 

             RowBox[{"sqrn0", "=", 

              RowBox[{"sqrn0", "*", "an"}]}]}]}], "]"}]}], ",", 

         "\[IndentingNewLine]", 

         RowBox[{"{", 

          RowBox[{"n", ",", "2", ",", "nmax"}], "}"}]}], "]"}], ";", 

       "\[IndentingNewLine]", 

       RowBox[{"{", 

        RowBox[{"nmax", ",", "lnz", ",", "n0", ",", "sqrn0"}], "}"}]}]}], " ",

      "]"}]}], "]"}]}]], "Input",

 CellChangeTimes->{{3.6471481589294014`*^9, 3.6471481839288316`*^9}, {

   3.6471482838215446`*^9, 3.647148303877692*^9}, {3.64714834755519*^9, 

   3.6471483585598197`*^9}, 3.647148432156029*^9, {3.6471484628847866`*^9, 

   3.6471484715002794`*^9}, {3.647152370001261*^9, 3.647152448728764*^9}, {

   3.647159841192589*^9, 3.647159841636614*^9}, {3.647430531806887*^9, 

   3.647430533295972*^9}, {3.6474305729672413`*^9, 3.64743063885501*^9}, {

   3.6474307083089824`*^9, 3.647430708623*^9}, {3.647431034740653*^9, 

   3.6474310357067084`*^9}, 3.6474311166013355`*^9, {3.6485325751956177`*^9, 

   3.6485325770687246`*^9}}],



Cell[BoxData[

 InterpretationBox[

  RowBox[{

   TagBox["CompiledFunction",

    "SummaryHead"], "[", 

   DynamicModuleBox[{Typeset`open$$ = False}, 

    PanelBox[

     PaneSelectorBox[{False->GridBox[{

        {

         PaneBox[

          ButtonBox[

           

           DynamicBox[FEPrivate`FrontEndResource[

            "FEBitmaps", "SquarePlusIconMedium"],

            ImageSizeCache->{12., {0., 12.}}],

           Appearance->None,

           ButtonFunction:>(Typeset`open$$ = True),

           Evaluator->Automatic,

           Method->"Preemptive"],

          Alignment->{Center, Center},

          

          ImageSize->

           Dynamic[{

            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

             Magnification]}]], 

         GraphicsBox[

          {Thickness[0.038461538461538464`], 

           {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 

            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 

             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{25.499999999999996`,

              2.5}, {25.499999999999996`, 1.3953100000000003`}, {

             24.604699999999998`, 0.49999999999999994`}, {23.5, 

             0.49999999999999994`}, {2.5, 0.49999999999999994`}, {

             1.3953100000000003`, 0.49999999999999994`}, {

             0.49999999999999994`, 1.3953100000000003`}, {

             0.49999999999999994`, 2.5}, {0.49999999999999994`, 23.5}, {

             0.49999999999999994`, 24.604699999999998`}, {1.3953100000000003`,

              25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 

             25.499999999999996`}, {24.604699999999998`, 

             25.499999999999996`}, {25.499999999999996`, 

             24.604699999999998`}, {25.499999999999996`, 23.5}, {

             25.499999999999996`, 2.5}}}]}, 

           {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 

             19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832, 

             20.021499999999996`}, {6.930469999999999, 20.021499999999996`}, {

             6.930469999999999, 18.212100000000003`}, {16.3832, 

             18.212100000000003`}, {16.3832, 16.357399999999995`}, {20.5426, 

             19.116799999999998`}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 

             11.079700000000003`}, {9.46445, 12.933999999999997`}, {

             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 

             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 

             13.8391}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,

              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0

2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI

/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y

nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt

mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a

OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=

             "]], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 5.289294374999999}, {

             11.960858124999998`, 8.29796625}, {11.080858124999999`, 

             8.29796625}, {12.417186249999999`, 4.337966249999999}, {

             13.193201874999998`, 4.337966249999999}, {14.540701874999998`, 

             8.29796625}, {13.688201874999999`, 8.29796625}, {12.82453, 

             5.289294374999999}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,

              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM

l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI

GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ

koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz

lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo

cUM4Hz0+AG0eosQ=

             "]]}},

          AspectRatio->1,

          Axes->False,

          Background->GrayLevel[0.93],

          Frame->True,

          FrameStyle->Directive[

            Thickness[Tiny], 

            GrayLevel[0.7]],

          FrameTicks->None,

          ImageSize->{Automatic, 

            Dynamic[

            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], GridBox[{

           {

            RowBox[{

             TagBox["\<\"Argument count: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox["2",

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Argument types: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              StyleBox[

               PaneBox[

                RowBox[{"{", 

                 RowBox[{"_Integer", ",", "_Real"}], "}"}],

                BaselinePosition->Baseline,

                ContentPadding->False,

                FrameMargins->0,

                ImageSize->{{1, 300}, Automatic},

                StripOnInput->True],

               LineBreakWithin->False],

              "SummaryItem"]}]}

          },

          AutoDelete->False,

          

          BaseStyle->{

           ShowStringCharacters -> False, NumberMarks -> False, 

            PrintPrecision -> 3, ShowSyntaxStyles -> False},

          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},

          

          GridBoxItemSize->{

           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},

          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}

       },

       AutoDelete->False,

       BaselinePosition->{1, 1},

       GridBoxAlignment->{"Rows" -> {{Top}}},

       GridBoxItemSize->{

        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->GridBox[{

        {

         PaneBox[

          ButtonBox[

           

           DynamicBox[FEPrivate`FrontEndResource[

            "FEBitmaps", "SquareMinusIconMedium"]],

           Appearance->None,

           ButtonFunction:>(Typeset`open$$ = False),

           Evaluator->Automatic,

           Method->"Preemptive"],

          Alignment->{Center, Center},

          

          ImageSize->

           Dynamic[{

            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

             Magnification]}]], 

         GraphicsBox[

          {Thickness[0.038461538461538464`], 

           {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 

            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 

             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{25.499999999999996`,

              2.5}, {25.499999999999996`, 1.3953100000000003`}, {

             24.604699999999998`, 0.49999999999999994`}, {23.5, 

             0.49999999999999994`}, {2.5, 0.49999999999999994`}, {

             1.3953100000000003`, 0.49999999999999994`}, {

             0.49999999999999994`, 1.3953100000000003`}, {

             0.49999999999999994`, 2.5}, {0.49999999999999994`, 23.5}, {

             0.49999999999999994`, 24.604699999999998`}, {1.3953100000000003`,

              25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 

             25.499999999999996`}, {24.604699999999998`, 

             25.499999999999996`}, {25.499999999999996`, 

             24.604699999999998`}, {25.499999999999996`, 23.5}, {

             25.499999999999996`, 2.5}}}]}, 

           {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 

             19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832, 

             20.021499999999996`}, {6.930469999999999, 20.021499999999996`}, {

             6.930469999999999, 18.212100000000003`}, {16.3832, 

             18.212100000000003`}, {16.3832, 16.357399999999995`}, {20.5426, 

             19.116799999999998`}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 

             11.079700000000003`}, {9.46445, 12.933999999999997`}, {

             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 

             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 

             13.8391}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,

              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0

2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI

/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y

nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt

mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a

OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=

             "]], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 5.289294374999999}, {

             11.960858124999998`, 8.29796625}, {11.080858124999999`, 

             8.29796625}, {12.417186249999999`, 4.337966249999999}, {

             13.193201874999998`, 4.337966249999999}, {14.540701874999998`, 

             8.29796625}, {13.688201874999999`, 8.29796625}, {12.82453, 

             5.289294374999999}}}], 

            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 

             1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,

              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {

             0, 1, 0}}}, CompressedData["

1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM

l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI

GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ

koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz

lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo

cUM4Hz0+AG0eosQ=

             "]]}},

          AspectRatio->1,

          Axes->False,

          Background->GrayLevel[0.93],

          Frame->True,

          FrameStyle->Directive[

            Thickness[Tiny], 

            GrayLevel[0.7]],

          FrameTicks->None,

          ImageSize->{Automatic, 

            Dynamic[

            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[

              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], GridBox[{

           {

            RowBox[{

             TagBox["\<\"Argument count: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox["2",

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Argument types: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              PaneBox[

               RowBox[{"{", 

                RowBox[{"_Integer", ",", "_Real"}], "}"}],

               BaselinePosition->Baseline,

               ContentPadding->False,

               FrameMargins->0,

               ImageSize->{{1, 500}, Automatic},

               StripOnInput->True],

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Variables: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              RowBox[{"{", 

               RowBox[{"nmax", ",", "b"}], "}"}],

              "SummaryItem"]}]},

           {

            RowBox[{

             TagBox["\<\"Expression: \"\>",

              "SummaryItemAnnotation"], "\[InvisibleSpace]", 

             TagBox[

              PaneBox[

               RowBox[{"Block", "[", 

                RowBox[{

                 RowBox[{"{", "Compile`$60", "}"}], ",", 

                 RowBox[{"Module", "[", 

                  RowBox[{

                   RowBox[{"{", 

                    RowBox[{"n", ",", "m", ",", "zn", ",", "an", ",", 

                    RowBox[{"n0", "=", "1.`"}], ",", 

                    RowBox[{"sqrn0", "=", 

                    RowBox[{

                    RowBox[{"2.`", " ", "nmax"}], "-", "1.`"}]}], ",", "lnz", 

                    ",", 

                    RowBox[{"z", "=", 

                    RowBox[{"Table", "[", 

                    RowBox[{"1.`", ",", 

                    RowBox[{"{", "nmax", "}"}]}], "]"}]}]}], "}"}], ",", 

                   RowBox[{

                    RowBox[{"lnz", "=", 

                    RowBox[{"Log", "[", 

                    FractionBox["b", 

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{"1", "-", "b"}], ")"}], "2"]], "]"}]}], ";", 

                    RowBox[{"Do", "[", 

                    RowBox[{

                    RowBox[{

                    RowBox[{"zn", "=", "0.`"}], ";", 

                    RowBox[{"Do", "[", 

                    RowBox[{

                    RowBox[{"zn", "=", 

                    RowBox[{"(", 

                    RowBox[{

                    RowBox[{"Compile`$60", "=", 

                    RowBox[{"m", "+", "1"}]}], ";", 

                    FractionBox[

                    RowBox[{

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "Compile`$60"]}], ")"}], "2"], " ", 

                    RowBox[{"(", 

                    RowBox[{"zn", "+", 

                    SuperscriptBox[

                    RowBox[{"(", 

                    FractionBox[

                    RowBox[{"1", "-", "b"}], 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", 

                    RowBox[{"n", "-", "m"}]]}]], ")"}], "2"]}], ")"}]}], 

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "Compile`$60", 

                    "\[RightDoubleBracket]"}]]}], ")"}]}], ",", 

                    RowBox[{"{", 

                    RowBox[{"m", ",", "0", ",", 

                    RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ";", 

                    RowBox[{

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], "=", 

                    FractionBox[

                    RowBox[{

                    SuperscriptBox[

                    RowBox[{"(", 

                    FractionBox[

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "n"]}], 

                    RowBox[{"1", "-", "b"}]], ")"}], "2"], " ", 

                    RowBox[{"(", 

                    RowBox[{"1", "+", "zn"}], ")"}]}], "n"]}], ";", 

                    RowBox[{"an", "=", 

                    FractionBox[

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "n"]}], ")"}], "2"], 

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}]]}], ";", 

                    RowBox[{"lnz", "=", 

                    RowBox[{"lnz", "+", 

                    RowBox[{"Log", "[", 

                    FractionBox[

                    RowBox[{

                    RowBox[{

                    "z", "\[LeftDoubleBracket]", "n", 

                    "\[RightDoubleBracket]"}], " ", "b"}], 

                    SuperscriptBox[

                    RowBox[{"(", 

                    RowBox[{"1", "-", 

                    SuperscriptBox["b", "n"]}], ")"}], "2"]], "]"}]}]}], ";", 

                    RowBox[{"If", "[", 

                    RowBox[{

                    RowBox[{"n", "<", "nmax"}], ",", 

                    RowBox[{

                    RowBox[{"n0", "=", 

                    RowBox[{

                    RowBox[{"n0", " ", "an"}], "+", "1.`"}]}], ";", 

                    RowBox[{"sqrn0", "=", 

                    RowBox[{

                    RowBox[{"sqrn0", " ", "an"}], "+", 

                    RowBox[{"Max", "[", 

                    RowBox[{

                    RowBox[{

                    RowBox[{"2.`", " ", 

                    RowBox[{"(", 

                    RowBox[{"nmax", "-", "n"}], ")"}]}], "-", "1.`"}], ",", 

                    "0.`"}], "]"}]}]}]}], ",", 

                    RowBox[{

                    RowBox[{"n0", "=", 

                    RowBox[{"n0", " ", "an"}]}], ";", 

                    RowBox[{"sqrn0", "=", 

                    RowBox[{"sqrn0", " ", "an"}]}]}]}], "]"}]}], ",", 

                    RowBox[{"{", 

                    RowBox[{"n", ",", "2", ",", "nmax"}], "}"}]}], "]"}], ";", 

                    RowBox[{"{", 

                    RowBox[{"nmax", ",", "lnz", ",", "n0", ",", "sqrn0"}], 

                    "}"}]}]}], "]"}]}], "]"}],

               BaselinePosition->Baseline,

               ContentPadding->False,

               FrameMargins->0,

               ImageSize->{{1, 500}, Automatic},

               StripOnInput->True],

              "SummaryItem"]}]}

          },

          AutoDelete->False,

          

          BaseStyle->{

           ShowStringCharacters -> False, NumberMarks -> False, 

            PrintPrecision -> 3, ShowSyntaxStyles -> False},

          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},

          

          GridBoxItemSize->{

           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},

          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}

       },

       AutoDelete->False,

       BaselinePosition->{1, 1},

       GridBoxAlignment->{"Rows" -> {{Top}}},

       GridBoxItemSize->{

        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[

      Typeset`open$$],

      ImageSize->Automatic],

     BaselinePosition->Baseline],

    DynamicModuleValues:>{}], "]"}],

  CompiledFunction[{10, 10.2, 5468}, {

    Blank[Integer], 

    Blank[Real]}, {{2, 0, 0}, {3, 0, 0}, {3, 1, 

   3}}, {{0, {2, 0, 4}}, {1., {3, 0, 1}}, {

    2., {3, 0, 2}}, {-1., {3, 0, 5}}, {-2, {2, 0, 7}}, {

    2, {2, 0, 6}}, {-1, {2, 0, 9}}, {1, {2, 0, 2}}, {0., {3, 0, 7}}}, {1, 14, 

   14, 0, 4}, {{7, 1, 6}, {10, 0, 9}, {16, 2, 9, 4}, {13, 4, 5, 4}, {6, 0, 

    1}, {6, 4, 5}, {35, 1, 3, 1}, {6, 4, 8}, {3, 2}, {36, 5, 1, 3, 1}, {4, 8, 

    1, -1}, {19, 0, 9}, {10, 2, 3}, {13, 3, 9, 3}, {40, 56, 3, 0, 3, 3, 0, 

    9}, {40, 60, 3, 0, 9, 3, 0, 3}, {16, 0, 3, 9}, {40, 35, 3, 0, 9, 3, 0, 

    3}, {6, 0, 5}, {6, 2, 8}, {3, 87}, {7, 7, 9}, {12, 8, 7, 11}, {6, 9, 3}, {

    3, 26}, {12, 3, 2, 13}, {6, 13, 10}, {41, 263, 3, 0, 0, 2, 0, 10, 3, 0, 

    10}, {19, 10, 12}, {10, 2, 10}, {13, 10, 12, 10}, {40, 56, 3, 0, 10, 3, 0,

     12}, {38, 1, 0, 10, 0, 10}, {40, 60, 3, 0, 10, 3, 0, 8}, {16, 12, 8, 

    12}, {19, 0, 8}, {10, 2, 10}, {13, 10, 8, 10}, {18, 3, 13}, {12, 8, 13, 

    12}, {41, 263, 3, 0, 0, 2, 0, 12, 3, 0, 8}, {19, 8, 13}, {10, 2, 8}, {13, 

    8, 13, 8}, {40, 60, 3, 0, 8, 3, 0, 13}, {16, 10, 13, 10}, {40, 56, 3, 0, 

    10, 3, 0, 13}, {13, 9, 13, 10}, {16, 12, 10, 12}, {7, 12, 9}, {4, 3, 

    11, -25}, {41, 263, 3, 0, 0, 2, 0, 8, 3, 0, 12}, {19, 12, 10}, {10, 2, 

    12}, {13, 12, 10, 12}, {19, 0, 10}, {10, 2, 13}, {13, 13, 10, 13}, {40, 

    60, 3, 0, 13, 3, 0, 10}, {16, 12, 10, 12}, {40, 56, 3, 0, 12, 3, 0, 10}, {

    10, 2, 12}, {13, 12, 9, 12}, {10, 8, 13}, {40, 60, 3, 0, 13, 3, 0, 8}, {

    16, 12, 8, 12}, {16, 10, 12, 10}, {39, 1, 0, 8, 0, 10}, {41, 263, 3, 0, 0,

     2, 0, 8, 3, 0, 12}, {19, 12, 8}, {10, 2, 12}, {13, 12, 8, 12}, {40, 56, 

    3, 0, 12, 3, 0, 8}, {38, 1, 0, 8, 0, 12}, {40, 60, 3, 0, 12, 3, 0, 13}, {

    16, 8, 13, 8}, {38, 1, 0, 8, 0, 13}, {41, 263, 3, 0, 0, 2, 0, 8, 3, 0, 

    12}, {19, 12, 11}, {10, 2, 12}, {13, 12, 11, 12}, {40, 56, 3, 0, 12, 3, 0,

     11}, {40, 60, 3, 0, 11, 3, 0, 12}, {16, 0, 12, 11}, {16, 13, 11, 13}, {

    40, 35, 3, 0, 13, 3, 0, 11}, {13, 3, 11, 13}, {7, 13, 3}, {25, 8, 0, 0}, {

    2, 0, 14}, {16, 6, 8, 13}, {13, 13, 1, 13}, {7, 13, 6}, {16, 4, 8, 13}, {

    18, 8, 1}, {12, 0, 1, 11}, {10, 11, 11}, {16, 2, 11, 12}, {13, 12, 5, 

    12}, {42, "MaxR", 3, 0, 12, 3, 0, 7, 3, 0, 11}, {13, 13, 11, 13}, {7, 13, 

    4}, {3, 5}, {16, 6, 8, 13}, {7, 13, 6}, {16, 4, 8, 13}, {7, 13, 4}, {4, 8,

     5, -86}, {10, 0, 10}, {34, 1, 4, 10, 3, 6, 4, 3, 3}, {1}}, 

   Function[{$CellContext`nmax, $CellContext`b}, 

    Block[{Compile`$60}, 

     Module[{$CellContext`n, $CellContext`m, $CellContext`zn, \

$CellContext`an, $CellContext`n0 = 1., $CellContext`sqrn0 = 

       2. $CellContext`nmax - 1., $CellContext`lnz, $CellContext`z = 

       Table[1., {$CellContext`nmax}]}, $CellContext`lnz = 

       Log[$CellContext`b/(1 - $CellContext`b)^2]; 

      Do[$CellContext`zn = 0.; 

        Do[$CellContext`zn = (

           Compile`$60 = $CellContext`m + 

             1; ((1 - $CellContext`b^Compile`$60)^2/

             Part[$CellContext`z, 

              Compile`$60]) ($CellContext`zn + ((1 - $CellContext`b)/(

               1 - $CellContext`b^($CellContext`n - $CellContext`m)))^2)), \

{$CellContext`m, 0, $CellContext`n - 2}]; 

        Part[$CellContext`z, $CellContext`n] = ((

             1 - $CellContext`b^$CellContext`n)/(1 - $CellContext`b))^2 ((

            1 + $CellContext`zn)/$CellContext`n); $CellContext`an = (

            1 - $CellContext`b^$CellContext`n)^2/

          Part[$CellContext`z, $CellContext`n]; $CellContext`lnz = \

$CellContext`lnz + 

          Log[Part[$CellContext`z, $CellContext`n] ($CellContext`b/(

              1 - $CellContext`b^$CellContext`n)^2)]; 

        If[$CellContext`n < $CellContext`nmax, $CellContext`n0 = \

$CellContext`n0 $CellContext`an + 

            1.; $CellContext`sqrn0 = $CellContext`sqrn0 $CellContext`an + 

            Max[2. ($CellContext`nmax - $CellContext`n) - 1., 

              0.], $CellContext`n0 = $CellContext`n0 $CellContext`an; \

$CellContext`sqrn0 = $CellContext`sqrn0 $CellContext`an], {$CellContext`n, 

         2, $CellContext`nmax}]; {$CellContext`nmax, $CellContext`lnz, \

$CellContext`n0, $CellContext`sqrn0}]]], Evaluate],

  Editable->False,

  SelectWithContents->True,

  Selectable->False]], "Output",

 CellChangeTimes->{3.647430645386383*^9, 3.647431372149952*^9, 

  3.6549374203701077`*^9}]

}, Open  ]],



Cell["It takes as input a value of n and a value of b:", "Text",

 CellChangeTimes->{{3.6549374221232076`*^9, 3.6549374413333063`*^9}, {

  3.6549374768763394`*^9, 3.6549374916691856`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"canonicals", "[", 

  RowBox[{"200", ",", "0.7"}], "]"}]], "Input",

 CellChangeTimes->{{3.6549374450235176`*^9, 3.654937469292906*^9}}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{"200.`", ",", 

   RowBox[{"-", "58.97490365234222`"}], ",", "183.6737849872756`", ",", 

   "33768.137722681604`"}], "}"}]], "Output",

 CellChangeTimes->{{3.6549374574942307`*^9, 3.6549374698519373`*^9}}]

}, Open  ]],



Cell["Now we\[CloseCurlyQuote]re all set to calculate the grand canonical \

averages.", "Text",

 CellChangeTimes->{{3.654937004882343*^9, 3.654937056808313*^9}, {

  3.6549375107882795`*^9, 3.654937532429517*^9}}]

}, Closed]],



Cell[CellGroupData[{



Cell["Computing the interacting GC averages", "Section",

 CellChangeTimes->{{3.6474303128543634`*^9, 3.647430316844592*^9}, {

  3.6549375545487823`*^9, 3.6549375622532225`*^9}, {3.6549385538289375`*^9, 

  3.6549385549820037`*^9}}],



Cell[TextData[{

 "We will store the results in the lists \"calcsols\" and \"storage\". \

Storage contains for every temperature the list of 2000 b values and 2000 \

Z(N,b) values. It is basically a memory dump of the calculation. Calcsols is \

a list containing lists of 6 numbers,\n* the temperature in units ",

 Cell[BoxData[

  FormBox[

   SubscriptBox["T", "0"], TraditionalForm]],

  FormatType->"TraditionalForm"],

 " as defined in the previous section\n* the log of the fugacity (log(u))\n* \

the average total number of particles (should be 100 if the calculations were \

done correctly)\n* the standard deviation for the total number of particles\n\

* the average number of particles in the condensate\n* the standard deviation \

of the average number of particles in the condensate"

}], "Text",

 CellChangeTimes->{{3.6549379850124035`*^9, 3.654938224080077*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"calcsols", "=", 

   RowBox[{"{", "}"}]}], ";"}]], "Input",

 CellChangeTimes->{{3.6472331125261497`*^9, 3.6472331142432485`*^9}, {

   3.6472331788829455`*^9, 3.647233203235338*^9}, {3.647233665424774*^9, 

   3.647233669793024*^9}, 3.6473265828173447`*^9, {3.6474303267001553`*^9, 

   3.6474303286192656`*^9}, 3.647431299332787*^9}],



Cell[BoxData[

 RowBox[{

  RowBox[{"storage", "=", 

   RowBox[{"{", "}"}]}], ";"}]], "Input",

 CellChangeTimes->{{3.647330024689209*^9, 3.6473300284794254`*^9}}],



Cell["We will calculate this list for the following temperatures:", "Text",

 CellChangeTimes->{{3.654938193064303*^9, 3.65493822780729*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"Tlist", "=", 

   RowBox[{"{", 

    RowBox[{

    "1.5", ",", "1.4", ",", "1.3", ",", "1.2", ",", "1.1", ",", "1.05", ",", 

     "1.0", ",", "0.95", ",", "0.90", ",", "0.85", ",", "0.80", ",", "0.75", 

     ",", "0.70", ",", "0.65", ",", "0.60", ",", "0.55", ",", "0.50", ",", 

     "0.45", ",", "0.40", ",", "0.35", ",", "0.30", ",", "0.25", ",", "0.20", 

     ",", "0.15", ",", "0.10", ",", "0.05", ",", "0.04", ",", "0.03", ",", 

     "0.02", ",", "0.01"}], "}"}]}], ";"}]], "Input",

 CellChangeTimes->{{3.647235943787089*^9, 3.6472359991522555`*^9}, {

  3.6474303367817326`*^9, 3.647430358052949*^9}}],



Cell["\<\

The calculation loop that creates \[OpenCurlyDoubleQuote]calcsols\

\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]storage\

\[CloseCurlyDoubleQuote] is given here:\

\>", "Text",

 CellChangeTimes->{{3.654938193064303*^9, 3.6549382501925707`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"Module", "[", " ", 

  RowBox[{

   RowBox[{"{", 

    RowBox[{

    "loguguess", ",", "ulog", ",", "\[CapitalXi]gc", ",", "ngc", ",", "n2gc", 

     ",", "n0gc", ",", "n02gc", ",", "longlist", ",", "znlist", ",", "n0", 

     ",", "n02"}], "}"}], ",", "\[IndentingNewLine]", 

   RowBox[{"Do", "[", "\[IndentingNewLine]", 

    RowBox[{

     RowBox[{

      RowBox[{"longlist", "=", 

       RowBox[{"With", "[", " ", 

        RowBox[{

         RowBox[{"{", 

          RowBox[{"bs", "=", 

           RowBox[{"bnlist", "[", 

            RowBox[{"Tvalue", ",", "\[Omega]"}], "]"}]}], "}"}], ",", 

         RowBox[{"Table", "[", " ", 

          RowBox[{

           RowBox[{"canonicals", "[", 

            RowBox[{"n", ",", 

             RowBox[{"bs", "[", 

              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", " ", 

           RowBox[{"{", 

            RowBox[{"n", ",", "1", ",", "2000"}], "}"}]}], "]"}]}], "]"}]}], 

      ";", "\[IndentingNewLine]", 

      RowBox[{"storage", "=", 

       RowBox[{"Append", "[", 

        RowBox[{"storage", ",", " ", 

         RowBox[{"{", 

          RowBox[{"Tvalue", ",", "longlist"}], "}"}]}], "]"}]}], ";", 

      "\[IndentingNewLine]", 

      RowBox[{"znlist", "=", 

       RowBox[{"Table", "[", 

        RowBox[{

         RowBox[{

          RowBox[{"longlist", "[", 

           RowBox[{"[", 

            RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 

          RowBox[{"With", "[", " ", 

           RowBox[{

            RowBox[{"{", 

             RowBox[{"bs", "=", 

              RowBox[{"bnlist", "[", 

               RowBox[{"Tvalue", ",", "\[Omega]"}], "]"}]}], "}"}], ",", 

            RowBox[{"Log", "[", 

             RowBox[{

              FractionBox[

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  RowBox[{"bs", "[", 

                   RowBox[{"[", "100", "]"}], "]"}]}], ")"}], "2"], 

               RowBox[{"bs", "[", 

                RowBox[{"[", "100", "]"}], "]"}]], 

              FractionBox[

               RowBox[{"bs", "[", 

                RowBox[{"[", "n", "]"}], "]"}], 

               SuperscriptBox[

                RowBox[{"(", 

                 RowBox[{"1", "-", 

                  RowBox[{"bs", "[", 

                   RowBox[{"[", "n", "]"}], "]"}]}], ")"}], "2"]]}], "]"}]}], 

           "]"}]}], ",", 

         RowBox[{"{", 

          RowBox[{"n", ",", "1", ",", "2000"}], "}"}]}], "]"}]}], ";", 

      "\[IndentingNewLine]", 

      RowBox[{"n0", "=", 

       RowBox[{"Map", "[", " ", 

        RowBox[{

         RowBox[{

          RowBox[{"(", 

           RowBox[{"#", "[", 

            RowBox[{"[", "3", "]"}], "]"}], ")"}], "&"}], ",", "longlist"}], 

        "]"}]}], ";", "\[IndentingNewLine]", 

      RowBox[{"n02", "=", 

       RowBox[{"Map", "[", " ", 

        RowBox[{

         RowBox[{

          RowBox[{"(", 

           RowBox[{"#", "[", 

            RowBox[{"[", "4", "]"}], "]"}], ")"}], "&"}], ",", "longlist"}], 

        "]"}]}], ";", "\[IndentingNewLine]", 

      RowBox[{"loguguess", "=", 

       RowBox[{"ulogfunc", "[", "Tvalue", "]"}]}], ";", "\[IndentingNewLine]", 

      RowBox[{

       RowBox[{"naverage", "[", "loguu_", "]"}], ":=", 

       RowBox[{"Module", "[", 

        RowBox[{

         RowBox[{"{", 

          RowBox[{"ngc2", ",", "\[CapitalXi]gc2"}], "}"}], ",", 

         "\[IndentingNewLine]", 

         RowBox[{

          RowBox[{"\[CapitalXi]gc2", "=", 

           RowBox[{"Total", "[", " ", 

            RowBox[{"Table", "[", " ", 

             RowBox[{

              RowBox[{"Exp", "[", " ", 

               RowBox[{

                RowBox[{"n2", " ", "loguu"}], "+", " ", 

                RowBox[{"znlist", "[", 

                 RowBox[{"[", "n2", "]"}], "]"}]}], "]"}], ",", " ", 

              RowBox[{"{", 

               RowBox[{"n2", ",", "1", ",", "2000"}], "}"}]}], "]"}], "]"}]}],

           ";", "\[IndentingNewLine]", 

          RowBox[{"ngc2", "=", 

           RowBox[{"Total", "[", " ", 

            RowBox[{"Table", "[", " ", 

             RowBox[{

              RowBox[{"n2", " ", 

               RowBox[{"Exp", "[", " ", 

                RowBox[{

                 RowBox[{"n2", " ", "loguu"}], "+", " ", 

                 RowBox[{"znlist", "[", 

                  RowBox[{"[", "n2", "]"}], "]"}]}], "]"}]}], ",", " ", 

              RowBox[{"{", 

               RowBox[{"n2", ",", "1", ",", "2000"}], "}"}]}], "]"}], "]"}]}],

           ";", "\[IndentingNewLine]", 

          RowBox[{"ngc2", "/", "\[CapitalXi]gc2"}]}]}], "]"}]}], ";", 

      "\[IndentingNewLine]", 

      RowBox[{"ulog", "=", 

       RowBox[{"(", 

        RowBox[{"x", " ", "/.", " ", 

         RowBox[{"FindRoot", "[", " ", 

          RowBox[{

           RowBox[{

            RowBox[{"naverage", "[", "x", "]"}], "\[Equal]", "100"}], ",", 

           " ", 

           RowBox[{"{", 

            RowBox[{"x", ",", 

             RowBox[{"loguguess", "-", "0.01"}], ",", 

             RowBox[{"loguguess", "+", "0.01"}]}], "}"}]}], " ", "]"}]}], 

        ")"}]}], ";", "\[IndentingNewLine]", 

      RowBox[{"\[CapitalXi]gc", "=", 

       RowBox[{"Total", "[", " ", 

        RowBox[{"Table", "[", " ", 

         RowBox[{

          RowBox[{"Exp", "[", " ", 

           RowBox[{

            RowBox[{"n", " ", "ulog"}], "+", " ", 

            RowBox[{"znlist", "[", 

             RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", " ", 

          RowBox[{"{", 

           RowBox[{"n", ",", "1", ",", "2000"}], "}"}]}], "]"}], "]"}]}], ";",

       "\[IndentingNewLine]", 

      RowBox[{"ngc", "=", 

       RowBox[{"Total", "[", " ", 

        RowBox[{"Table", "[", " ", 

         RowBox[{

          RowBox[{"n", " ", 

           RowBox[{"Exp", "[", " ", 

            RowBox[{

             RowBox[{"n", " ", "ulog"}], "+", " ", 

             RowBox[{"znlist", "[", 

              RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], ",", " ", 

          RowBox[{"{", 

           RowBox[{"n", ",", "1", ",", "2000"}], "}"}]}], "]"}], "]"}]}], ";",

       "\[IndentingNewLine]", 

      RowBox[{"n0gc", "=", 

       RowBox[{"Total", "[", " ", 

        RowBox[{"Table", "[", " ", 

         RowBox[{

          RowBox[{

           RowBox[{"n0", "[", 

            RowBox[{"[", "n", "]"}], "]"}], " ", 

           RowBox[{"Exp", "[", " ", 

            RowBox[{

             RowBox[{"n", " ", "ulog"}], "+", " ", 

             RowBox[{"znlist", "[", 

              RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], ",", " ", 

          RowBox[{"{", 

           RowBox[{"n", ",", "1", ",", "2000"}], "}"}]}], "]"}], "]"}]}], ";",

       "\[IndentingNewLine]", 

      RowBox[{"n2gc", "=", 

       RowBox[{"Total", "[", " ", 

        RowBox[{"Table", "[", " ", 

         RowBox[{

          RowBox[{

           SuperscriptBox["n", "2"], " ", 

           RowBox[{"Exp", "[", " ", 

            RowBox[{

             RowBox[{"n", " ", "ulog"}], "+", " ", 

             RowBox[{"znlist", "[", 

              RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], ",", " ", 

          RowBox[{"{", 

           RowBox[{"n", ",", "1", ",", "2000"}], "}"}]}], "]"}], "]"}]}], ";",

       "\[IndentingNewLine]", 

      RowBox[{"n02gc", "=", 

       RowBox[{"Total", "[", " ", 

        RowBox[{"Table", "[", " ", 

         RowBox[{

          RowBox[{

           RowBox[{"n02", "[", 

            RowBox[{"[", "n", "]"}], "]"}], " ", 

           RowBox[{"Exp", "[", " ", 

            RowBox[{

             RowBox[{"n", " ", "ulog"}], "+", " ", 

             RowBox[{"znlist", "[", 

              RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], ",", " ", 

          RowBox[{"{", 

           RowBox[{"n", ",", "1", ",", "2000"}], "}"}]}], "]"}], "]"}]}], ";",

       "\[IndentingNewLine]", 

      RowBox[{"calcsols", "=", 

       RowBox[{"Append", "[", 

        RowBox[{"calcsols", ",", 

         RowBox[{"{", 

          RowBox[{"Tvalue", ",", "ulog", ",", " ", 

           RowBox[{"ngc", "/", "\[CapitalXi]gc"}], ",", 

           RowBox[{"Sqrt", "[", 

            RowBox[{

             RowBox[{"n2gc", "/", "\[CapitalXi]gc"}], " ", "-", 

             SuperscriptBox[

              RowBox[{"(", 

               RowBox[{"ngc", "/", "\[CapitalXi]gc"}], ")"}], "2"]}], "]"}], 

           ",", "\[IndentingNewLine]", 

           RowBox[{"n0gc", "/", "\[CapitalXi]gc"}], ",", 

           RowBox[{"Sqrt", "[", 

            RowBox[{

             RowBox[{"n02gc", "/", "\[CapitalXi]gc"}], " ", "-", 

             SuperscriptBox[

              RowBox[{"(", 

               RowBox[{"n0gc", "/", "\[CapitalXi]gc"}], ")"}], "2"]}], 

            "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 

      RowBox[{"Print", "[", 

       RowBox[{"Last", "[", "calcsols", "]"}], "]"}]}], " ", ",", 

     "\[IndentingNewLine]", 

     RowBox[{"{", 

      RowBox[{"Tvalue", ",", "Tlist"}], "}"}]}], "]"}]}], "]"}]], "Input",

 CellChangeTimes->{{3.6472330986393557`*^9, 3.6472331336053553`*^9}, {

   3.6472331814840946`*^9, 3.6472332427455983`*^9}, 3.6472332776245933`*^9, {

   3.647233522758614*^9, 3.647233606910427*^9}, {3.6472336493128524`*^9, 

   3.647233865296206*^9}, {3.6472360039225283`*^9, 3.6472360046215687`*^9}, {

   3.6474303847894783`*^9, 3.6474303872206173`*^9}, {3.6474304238007097`*^9, 

   3.6474304298180532`*^9}, {3.647430659910214*^9, 3.6474306926340857`*^9}, {

   3.647430726303012*^9, 3.6474308142960443`*^9}, {3.647430869910226*^9, 

   3.6474311024135237`*^9}, {3.6474311442119145`*^9, 3.647431186003305*^9}, {

   3.6474312847059507`*^9, 3.647431354352934*^9}, {3.647431410543148*^9, 

   3.6474314115532055`*^9}, {3.647431948470916*^9, 3.647431949862995*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{"1.5`", ",", 

   RowBox[{"-", "0.49689833986359516`"}], ",", "100.00000000000013`", ",", 

   "11.116433632547713`", ",", "1.2397820602605625`", ",", 

   "1.6663550801765323`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474324127064686`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{"1.4`", ",", 

   RowBox[{"-", "0.3898044887109475`"}], ",", "99.99999999999993`", ",", 

   "11.37787689360608`", ",", "1.5802562937170788`", ",", 

   "2.019213865569848`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474328400599117`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{"1.3`", ",", 

   RowBox[{"-", "0.28090779431459034`"}], ",", "99.99999999999997`", ",", 

   "11.753329405365703`", ",", "2.107904756103127`", ",", 

   "2.5593907426317886`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647433267467358*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{"1.2`", ",", 

   RowBox[{"-", "0.1722213668187905`"}], ",", "99.99999999999997`", ",", 

   "12.338112757593906`", ",", "3.0018204026310675`", ",", 

   "3.465572403665209`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474336957568545`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{"1.1`", ",", 

   RowBox[{"-", "0.06782190451419931`"}], ",", "100.00000000000001`", ",", 

   "13.37775073303279`", ",", "4.710914106660854`", ",", 

   "5.185493890181973`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474341234003143`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{"1.05`", ",", 

   RowBox[{"-", "0.019574364037433564`"}], ",", "99.99999999999996`", ",", 

   "14.266932818555977`", ",", "6.197914345704052`", ",", 

   "6.676113369818713`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647434550942768*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "1.`", ",", "0.024037716833390132`", ",", "100.`", ",", 

   "15.656848810025105`", ",", "8.453119871840691`", ",", 

   "8.93123454401731`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.64743497791919*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.95`", ",", "0.06124421863875895`", ",", "99.9999999999987`", ",", 

   "17.903602193835273`", ",", "11.845830989615775`", ",", 

   "12.31363265824963`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474354060426774`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.9`", ",", "0.09105793572217843`", ",", "99.99999999970123`", ",", 

   "21.391943948246553`", ",", "16.633663639809118`", ",", 

   "17.063760031494265`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647435833842146*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.85`", ",", "0.11432309106584514`", ",", "100.00000000000009`", ",", 

   "26.19515129925526`", ",", "22.688977083574606`", ",", 

   "23.019591058254058`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474362617366204`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.8`", ",", "0.1332465624986234`", ",", "100.00000000000027`", ",", 

   "31.942622813388322`", ",", "29.555629068506992`", ",", 

   "29.6764194294102`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474366897531013`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.75`", ",", "0.15003212320352186`", ",", "100.00000000000027`", ",", 

   "38.11011876894833`", ",", "36.76202666610989`", ",", 

   "36.51254527683185`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474371175865717`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.7`", ",", "0.16629996222415022`", ",", "100.00000000000037`", ",", 

   "44.272927136019845`", ",", "43.97805830046619`", ",", 

   "43.15696629083861`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647437545565051*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.65`", ",", "0.1832045738516154`", ",", "100.00000000000027`", ",", 

   "50.150474624098024`", ",", "51.003015550029744`", ",", 

   "49.3811173756439`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474379737075396`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.6`", ",", "0.20168283782927673`", ",", "100.00000000000031`", ",", 

   "55.569068280897724`", ",", "57.717661224722974`", ",", 

   "55.04975230182767`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647438403900145*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.55`", ",", "0.22265523259419306`", ",", "100.00000000000261`", ",", 

   "60.4214825562199`", ",", "64.04914913588969`", ",", 

   "60.082303579232914`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647438836137868*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.5`", ",", "0.24719490800448404`", ",", "100.00000000000982`", ",", 

   "64.63860093697221`", ",", "69.95071028657297`", ",", 

   "64.42812795859801`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474392669095063`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.45`", ",", "0.2767160101162654`", ",", "100.00000000001685`", ",", 

   "68.17055141766441`", ",", "75.39042026592053`", ",", 

   "68.0504287013339`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474396981911745`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.4`", ",", "0.3132492688349992`", ",", "100.00000000001212`", ",", 

   "70.97300046549907`", ",", "80.34486392332424`", ",", 

   "70.91438216929707`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474401290298166`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.35`", ",", "0.3599219874440358`", ",", "100.00000000000362`", ",", 

   "72.9949038200899`", ",", "84.79533838832658`", ",", 

   "72.97604980295408`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647440558805399*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.3`", ",", "0.4218982203806931`", ",", "99.99999999999991`", ",", 

   "74.16375744109754`", ",", "88.72520442346314`", ",", 

   "74.16837152194341`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474409870928955`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.25`", ",", "0.5084336485226477`", ",", "100.00000000000034`", ",", 

   "74.36144271229384`", ",", "92.11656724039624`", ",", 

   "74.37751136349011`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647441420174666*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.2`", ",", "0.6380015635737775`", ",", "100.00000000000017`", ",", 

   "73.373367187685`", ",", "94.93969796532254`", ",", "73.39236300510034`"}],

   "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647441855529567*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.15`", ",", "0.8536581380999507`", ",", "100.00000000000009`", ",", 

   "70.76419272562026`", ",", "97.11950742870764`", ",", 

   "70.78060873004944`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.64744229197353*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.1`", ",", "1.2844827100459415`", ",", "99.99999999930681`", ",", 

   "65.53166359009404`", ",", "98.49777387053244`", ",", 

   "65.54381875030889`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474427309586387`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.05`", ",", "2.5754630854475202`", ",", "99.9999999999941`", ",", 

   "54.54684682314334`", ",", "98.98064226822066`", ",", 

   "54.56078700332236`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647443173458948*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.04`", ",", "3.2205455946016377`", ",", "99.99999999999483`", ",", 

   "50.747747084078725`", ",", "98.99639789585967`", ",", 

   "50.76379819342976`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647443616754303*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.03`", ",", "4.295360300166178`", ",", "99.99999999999903`", ",", 

   "45.77741529516741`", ",", "99.00058252357023`", ",", 

   "45.796685926950666`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474440624287944`*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.02`", ",", "6.444321725459117`", ",", "100.0000000000003`", ",", 

   "38.82276193301538`", ",", "99.00046443070984`", ",", 

   "38.847301263035625`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.647444508719321*^9}],



Cell[BoxData[

 RowBox[{"{", 

  RowBox[{

  "0.01`", ",", "12.88956225712151`", ",", "99.99999999999945`", ",", 

   "28.060320468250442`", ",", "99.00002835442943`", ",", 

   "28.095834962574788`"}], "}"}]], "Print",

 CellChangeTimes->{3.6474318468211017`*^9, 3.6474449568719535`*^9}]

}, Open  ]]

}, Open  ]],



Cell[CellGroupData[{



Cell["\<\

For convenience, I' ve also stored these results in a variable called \

\"data\" (you can see this by expanding this cell):\

\>", "Text",

 CellGroupingRules->{GroupTogetherGrouping, 10000.},

 CellChangeTimes->{{3.6549383000004196`*^9, 3.6549383417898097`*^9}}],



Cell[BoxData[

 RowBox[{

  RowBox[{"data", "=", 

   RowBox[{"{", 

    RowBox[{

     RowBox[{"{", 

      RowBox[{"1.5", ",", 

       RowBox[{"-", "0.496898"}], ",", "100.", ",", "11.1164", ",", "1.23978",

        ",", "1.66636"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.4", ",", 

       RowBox[{"-", "0.389804"}], ",", "100.", ",", "11.3779", ",", "1.58026",

        ",", "2.01921"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.3", ",", 

       RowBox[{"-", "0.280908"}], ",", "100.", ",", "11.7533", ",", "2.1079", 

       ",", "2.55939"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.2", ",", 

       RowBox[{"-", "0.172221"}], ",", "100.", ",", "12.3381", ",", "3.00182",

        ",", "3.46557"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.1", ",", 

       RowBox[{"-", "0.0678219"}], ",", "100.", ",", "13.3778", ",", 

       "4.71091", ",", "5.18549"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{"1.05", ",", 

       RowBox[{"-", "0.0195744"}], ",", "100.", ",", "14.2669", ",", 

       "6.19791", ",", "6.67611"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "1.", ",", "0.0240377", ",", "100.", ",", "15.6568", ",", "8.45312", 

       ",", "8.93123"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.95", ",", "0.0612442", ",", "100.", ",", "17.9036", ",", "11.8458", 

       ",", "12.3136"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.9", ",", "0.0910579", ",", "100.", ",", "21.3919", ",", "16.6337", 

       ",", "17.0638"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.85", ",", "0.114323", ",", "100.", ",", "26.1952", ",", "22.689", 

       ",", "23.0196"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.8", ",", "0.133247", ",", "100.", ",", "31.9426", ",", "29.5556", 

       ",", "29.6764"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.75", ",", "0.150032", ",", "100.", ",", "38.1101", ",", "36.762", 

       ",", "36.5125"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.7", ",", "0.1663", ",", "100.", ",", "44.2729", ",", "43.9781", ",", 

       "43.157"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.65", ",", "0.183205", ",", "100.", ",", "50.1505", ",", "51.003", 

       ",", "49.3811"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.6", ",", "0.201683", ",", "100.", ",", "55.5691", ",", "57.7177", 

       ",", "55.0498"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.55", ",", "0.222655", ",", "100.", ",", "60.4215", ",", "64.0491", 

       ",", "60.0823"}], "}"}], ",", "\[IndentingNewLine]", 

     RowBox[{"{", 

      RowBox[{

      "0.5", ",", "0.247195", ",", "100.", ",", "64.6386", ",", "69.9507", 

       ",", "64.4281"}], "}"}], ",", "\[IndentingNewLine]", 

     RowBox[{"{", 

      RowBox[{

      "0.45", ",", "0.276716", ",", "100.", ",", "68.1706", ",", "75.3904", 

       ",", "68.0504"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.4", ",", "0.313249", ",", "100.", ",", "70.973", ",", "80.3449", ",",

        "70.9144"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.35", ",", "0.359922", ",", "100.", ",", "72.9949", ",", "84.7953", 

       ",", "72.976"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.3", ",", "0.421898", ",", "100.", ",", "74.1638", ",", "88.7252", 

       ",", "74.1684"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.25", ",", "0.508434", ",", "100.", ",", "74.3614", ",", "92.1166", 

       ",", "74.3775"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.2", ",", "0.638002", ",", "100.", ",", "73.3734", ",", "94.9397", 

       ",", "73.3924"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.15", ",", "0.853658", ",", "100.", ",", "70.7642", ",", "97.1195", 

       ",", "70.7806"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.1", ",", "1.28448", ",", "100.", ",", "65.5317", ",", "98.4978", ",",

        "65.5438"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.05", ",", "2.57546", ",", "100.", ",", "54.5468", ",", "98.9806", 

       ",", "54.5608"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.04", ",", "3.22055", ",", "100.", ",", "50.7477", ",", "98.9964", 

       ",", "50.7638"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.03", ",", "4.29536", ",", "100.", ",", "45.7774", ",", "99.0006", 

       ",", "45.7967"}], "}"}], ",", 

     RowBox[{"{", 

      RowBox[{

      "0.02", ",", "6.44432", ",", "100.", ",", "38.8228", ",", "99.0005", 

       ",", "38.8473"}], "}"}], ",", "\[IndentingNewLine]", 

     RowBox[{"{", 

      RowBox[{

      "0.01", ",", "12.8896", ",", "100.", ",", "28.0603", ",", "99.", ",", 

       "28.0958"}], "}"}]}], "}"}]}], ";"}]], "Input",

 CellGroupingRules->{GroupTogetherGrouping, 10000.},

 CellChangeTimes->{{3.6474388809614315`*^9, 3.647438901506606*^9}, {

   3.647439304528658*^9, 3.6474394039413443`*^9}, {3.647439940122012*^9, 

   3.647439941084067*^9}, {3.647508186897504*^9, 3.647508232565116*^9}, 

   3.6549383417898097`*^9}]

}, Closed]],



Cell["The results can now be plotted. ", "Text",

 CellChangeTimes->{

  3.6549383440439386`*^9, {3.654938380631031*^9, 3.6549383982230377`*^9}}],



Cell[CellGroupData[{



Cell[BoxData[

 RowBox[{"panelGCI", "=", 

  RowBox[{"ListPlot", "[", " ", 

   RowBox[{

    RowBox[{"{", " ", 

     RowBox[{

      RowBox[{"Map", "[", 

       RowBox[{

        RowBox[{

         RowBox[{"(", 

          RowBox[{"{", 

           RowBox[{

            RowBox[{"#", "[", 

             RowBox[{"[", "1", "]"}], "]"}], ",", 

            RowBox[{"#", "[", 

             RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ")"}], "&"}], ",", 

        "dataGCI"}], "]"}], ",", "\[IndentingNewLine]", 

      RowBox[{"Map", "[", 

       RowBox[{

        RowBox[{

         RowBox[{"(", 

          RowBox[{"{", 

           RowBox[{

            RowBox[{"#", "[", 

             RowBox[{"[", "1", "]"}], "]"}], ",", 

            RowBox[{"#", "[", 

             RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ")"}], "&"}], ",", 

        "dataGCI"}], "]"}], ",", "\[IndentingNewLine]", 

      RowBox[{"Map", "[", 

       RowBox[{

        RowBox[{

         RowBox[{"(", 

          RowBox[{"{", 

           RowBox[{

            RowBox[{"#", "[", 

             RowBox[{"[", "1", "]"}], "]"}], ",", 

            RowBox[{"#", "[", 

             RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ")"}], "&"}], ",", 

        "dataGCI"}], "]"}]}], "}"}], ",", " ", 

    RowBox[{"Joined", "\[Rule]", "True"}], ",", 

    RowBox[{"PlotStyle", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

       RowBox[{"{", 

        RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 

       RowBox[{"{", 

        RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 

       RowBox[{"{", 

        RowBox[{"Thick", ",", "Blue", ",", 

         RowBox[{"Dashing", "[", 

          RowBox[{"{", 

           RowBox[{"0.03", ",", "0.01", ",", "0.01", ",", "0.01"}], "}"}], 

          "]"}]}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 

    RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 

    RowBox[{"FrameLabel", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{

      "\"\<T/\!\(\*SubscriptBox[\(T\), \(0\)]\)\>\"", ",", 

       "\"\<<\!\(\*SubscriptBox[\(n\), \(0\)]\)>, \!\(\*SubscriptBox[\(\

\[CapitalDelta]n\), \(0\)]\)\>\""}], "}"}]}], ",", " ", 

    RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", " ", 

    RowBox[{"BaseStyle", "\[Rule]", 

     RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", " ", 

    RowBox[{"Epilog", "\[Rule]", 

     RowBox[{"{", 

      RowBox[{"Text", "[", 

       RowBox[{"\"\<(c)\>\"", ",", 

        RowBox[{"{", 

         RowBox[{"1.2", ",", "90"}], "}"}]}], "]"}], "}"}]}]}], 

   "]"}]}]], "Input",

 CellChangeTimes->{{3.65485817427749*^9, 3.6548582649096737`*^9}, {

  3.6548583136364613`*^9, 3.6548584134891725`*^9}, {3.654858718505618*^9, 

  3.654858724585966*^9}}],



Cell[BoxData[

 GraphicsBox[{{}, {{}, {}, 

    {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[1.6], 

     Dashing[{Small, Small}], 

     StyleBox[LineBox[CompressedData["

1:eJxTTMoPSmViYGCQA2IQDQE/7IUOLe5VvvbZPg0MvtlfubJp6z6Pn/Znz4DA

F3u7FzfX/LrD4GAMBp/ts684m+xi5nCYNRMEPtp/mtF46sd1IQeI+g/2M0zc

Xq84JeEAMf+D/c5gq4j/zxUcIOa/s3/0cuomno3qUPVv7JdXHte0WmQANf+1

/aqPl3yTNphBzX9pH7HC9Kx1ny3UvBf2K455m3cmOkHNe2Z/S7om0eivK9S8

JxD9DZ5Q8x7bZ2t/m373tg/UvIf2n/uCS1SYA6DmPbBfKXzB5UZNIFT/HfsP

Yh4Bf24EQdXftP8jUXxdSCwEat81+wkLfhg+MwqFmn/Z/tRhp7WZemFQ8y7Y

r1l7I76MPRyq/6S9O3MFt8qecKj6w/bnvwc/XuoeAZXfab/zT/uX2/Nh/JX2

nnMb1A7ti3CoFlnn/rBqiT1DfiPL0f0RDjvkWl8H7phnry0x9QrnAZj8FPvK

l2qGHHB+iz3YGUA+AJZs3lI=

       "]],

      FontSize->14]}, 

    {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], Thickness[Large], 

     StyleBox[LineBox[CompressedData["

1:eJxTTMoPSmViYGCQA2IQDQE/7HnOlkplrvxlnwYG3+zn8fRNCldncDh7BgS+

2L9fc7dsYSWLgzEYfLZP/Dv/cM1ObodZM0Hgo/26D3riH/eKQNV/sG//x6kX

tkXKAWL+B/sN0tt0T91RdICY/85emveB7oQFGlD1b+xlahKNQgUMoea/ts9k

yG9kYTWHmv/SfgPz8x6NtbZQ817Yg8UdnaDmPbPP2lMyWWKKK9S8J/Y7HJoe

Hd/gATXvsf381WtvxLd5Q817aP/bquBcB5cf1LwH9rtudf1NlQ6A6r9j/+vt

6wOWzIFQ9TftZ9yd3N66KxBq3zX7CMstJ8rsgqDmX7aP1zwtcLwrCGreBfuY

/kNfNWYEQfWftL+857GIbCRM/WH72gubI79uhJm/017tSfO8s0kBUP5K+5Qz

sd4n3L0dqkXWuT+sWmK/IvyU0ZFET4cdcq2vA3fMs58U88/511M3qPwUe9/P

fcElOc5Qfov9xy9ekW0SNg4AdNrcEQ==

       "]],

      FontSize->14]}, 

    {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], Thickness[Large], 

     Dashing[{0.03, 0.01, 0.01, 0.01}], 

     StyleBox[LineBox[CompressedData["

1:eJxTTMoPSmViYGCQA2IQDQE/7B2bHh2fYa3mkAYG3+ylAm9J1xxUczh7BgS+

2AepL+jc0KjuYAwGn+2V+koLpddqOMyaCQIf7XtuZzDkH9SCqv9gf2XWM9nl

HToOEPM/2PexfRDzCNCHmv/OPnVVQkjQc0Oo+jf2Wb6f+4JTTKHmv7Z/oDth

wQ9DK6j5L+1XmJ619vtoDzXvhb3Q0r0HxfmcoeY9s+fskk9+p+QGNe+JvSpb

41RnYU+oeY/tVwpfcLlxwhtq3kP70wtdt3029YOa98C+4FzHpXsaAVD9d+yX

6jjLvOYKhKq/ad984NRC132BUPuu2U/bxFO4xj4Iav5l+9yj/zZVdwVBzbtg

P8GwXFdxehBU/0n7JyKyJ5+Gw9Qftp8NDJ4XG2Dm77RXuJQfz54UAOWvtP+6

81bXX1dvh2qRde4Pq5bY888xXrQl3tNhh1zr68Ad8+w7vty+3vjYDSo/xZ5n

8sqmwExnKL/F/ukn+Uv5/DYOADQI1+M=

       "]],

      FontSize->14]}}, {}},

  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],

  Axes->{True, True},

  AxesLabel->{None, None},

  AxesOrigin->{0, 0},

  BaseStyle->(FontSize -> 14),

  DisplayFunction->Identity,

  Epilog->{

    InsetBox[

     FormBox["\"(c)\"", TraditionalForm], {1.2, 90}]},

  Frame->{{True, True}, {True, True}},

  FrameLabel->{{

     FormBox[

     "\"<\\!\\(\\*SubscriptBox[\\(n\\), \\(0\\)]\\)>, \

\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]n\\), \\(0\\)]\\)\"", 

      TraditionalForm], None}, {

     FormBox[

     "\"T/\\!\\(\\*SubscriptBox[\\(T\\), \\(0\\)]\\)\"", TraditionalForm], 

     None}},

  FrameStyle->GrayLevel[0],

  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},

  GridLines->{None, None},

  GridLinesStyle->Directive[

    GrayLevel[0.5, 0.4]],

  ImageSize->{494., Automatic},

  Method->{},

  PlotRange->{{0, 1.5}, {0, 99.0006}},

  PlotRangeClipping->True,

  PlotRangePadding->{{

     Scaled[0.02], 

     Scaled[0.02]}, {

     Scaled[0.02], 

     Scaled[0.05]}},

  Ticks->{Automatic, Automatic}]], "Output",

 CellChangeTimes->{

  3.654858179835808*^9, {3.6548582187550344`*^9, 3.6548582652316923`*^9}, 

   3.6548583195527997`*^9, {3.6548583611561794`*^9, 3.6548584141912127`*^9}, {

   3.654858721031763*^9, 3.6548587250969954`*^9}}]

}, Open  ]],



Cell["\<\

In this figure (also shown in the paper) the full blue curve is the \

fluctuation of the condensate number, and the dash-dotted blue curve is the \

fluctuation in the total number. The dashed line is the number of condensate \

atoms. If no interactions were present, the full blue curve would everywhere \

lie on top of the black dashed curve, but here interactions have suppressed \

fluctuations at low temperatures.\

\>", "Text",

 CellChangeTimes->{{3.6549384005641713`*^9, 3.6549385138936534`*^9}}]

}, Closed]]

}, Closed]]

}, Open  ]]

},

WindowSize->{1346, 925},

WindowMargins->{{Automatic, 107}, {Automatic, 24}},

FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 29, 2015)",

StyleDefinitions->"Default.nb"

]

(* End of Notebook Content *)



(* Internal cache information *)

(*CellTagsOutline

CellTagsIndex->{}

*)

(*CellTagsIndex

CellTagsIndex->{}

*)

(*NotebookFileOutline

Notebook[{

Cell[CellGroupData[{

Cell[580, 22, 94, 1, 101, "Title"],

Cell[677, 25, 394, 7, 49, "Text"],

Cell[CellGroupData[{

Cell[1096, 36, 107, 1, 72, "Chapter"],

Cell[1206, 39, 391, 7, 49, "Text"],

Cell[CellGroupData[{

Cell[1622, 50, 111, 1, 70, "Section"],

Cell[1736, 53, 268, 5, 30, "Text"],

Cell[2007, 60, 444, 11, 52, "Text"],

Cell[2454, 73, 3449, 92, 298, "Input"]

}, Closed]],

Cell[CellGroupData[{

Cell[5940, 170, 173, 2, 56, "Section"],

Cell[6116, 174, 442, 13, 33, "Text"],

Cell[CellGroupData[{

Cell[6583, 191, 6670, 174, 475, "Input"],

Cell[13256, 367, 26829, 553, 75, "Output"]

}, Open  ]],

Cell[40100, 923, 244, 3, 30, "Text"],

Cell[CellGroupData[{

Cell[40369, 930, 2250, 59, 166, "Input"],

Cell[42622, 991, 15649, 276, 334, "Output"]

}, Open  ]],

Cell[58286, 1270, 468, 10, 30, "Text"],

Cell[CellGroupData[{

Cell[58779, 1284, 2094, 52, 132, "Input"],

Cell[60876, 1338, 6425, 122, 323, "Output"]

}, Open  ]]

}, Closed]],

Cell[CellGroupData[{

Cell[67350, 1466, 533, 7, 56, "Section"],

Cell[67886, 1475, 164, 2, 30, "Text"],

Cell[68053, 1479, 990, 31, 60, "Input"],

Cell[69046, 1512, 1484, 42, 64, "Text"],

Cell[CellGroupData[{

Cell[70555, 1558, 5022, 125, 404, "Input"],

Cell[75580, 1685, 21414, 448, 75, "Output"]

}, Open  ]],

Cell[97009, 2136, 367, 6, 30, "Text"],

Cell[CellGroupData[{

Cell[97401, 2146, 2403, 67, 103, "Input"],

Cell[99807, 2215, 15811, 277, 360, "Output"]

}, Open  ]],

Cell[CellGroupData[{

Cell[115655, 2497, 372, 7, 31, "Input"],

Cell[116030, 2506, 152, 2, 31, "Output"]

}, Open  ]]

}, Closed]],

Cell[CellGroupData[{

Cell[116231, 2514, 611, 8, 56, "Section"],

Cell[116845, 2524, 1540, 44, 72, "Text"],

Cell[CellGroupData[{

Cell[118410, 2572, 2548, 71, 128, "Input"],

Cell[120961, 2645, 10011, 178, 362, "Output"]

}, Open  ]],

Cell[CellGroupData[{

Cell[131009, 2828, 426, 8, 31, "Input"],

Cell[131438, 2838, 150, 2, 31, "Output"]

}, Open  ]]

}, Closed]]

}, Closed]],

Cell[CellGroupData[{

Cell[131649, 2847, 180, 2, 61, "Chapter"],

Cell[131832, 2851, 444, 7, 49, "Text"],

Cell[CellGroupData[{

Cell[132301, 2862, 107, 1, 70, "Section"],

Cell[132411, 2865, 725, 11, 49, "Text"],

Cell[133139, 2878, 726, 12, 68, "Text"],

Cell[133868, 2892, 163, 3, 30, "Text"],

Cell[134034, 2897, 1427, 34, 56, "Input"],

Cell[135464, 2933, 998, 29, 54, "Input"],

Cell[CellGroupData[{

Cell[136487, 2966, 1035, 23, 52, "Input"],

Cell[137525, 2991, 2083, 50, 272, "Output"]

}, Open  ]]

}, Closed]],

Cell[CellGroupData[{

Cell[139657, 3047, 122, 1, 56, "Section"],

Cell[139782, 3050, 352, 6, 30, "Text"],

Cell[140137, 3058, 406, 7, 30, "Text"],

Cell[140546, 3067, 723, 26, 101, "Text"],

Cell[CellGroupData[{

Cell[141294, 3097, 1015, 32, 49, "Input"],

Cell[142312, 3131, 253, 9, 57, "Output"]

}, Open  ]],

Cell[142580, 3143, 451, 7, 49, "Text"],

Cell[143034, 3152, 1946, 47, 59, "Input"],

Cell[144983, 3201, 346, 4, 30, "Text"],

Cell[CellGroupData[{

Cell[145354, 3209, 1223, 31, 52, "Input"],

Cell[146580, 3242, 7819, 212, 252, "Output"]

}, Open  ]],

Cell[CellGroupData[{

Cell[154436, 3459, 2405, 61, 52, "Input"],

Cell[156844, 3522, 3769, 81, 249, "Output"]

}, Open  ]],

Cell[160628, 3606, 475, 8, 30, "Text"]

}, Closed]],

Cell[CellGroupData[{

Cell[161140, 3619, 170, 2, 56, "Section"],

Cell[161313, 3623, 211, 4, 30, "Text"],

Cell[161527, 3629, 4567, 121, 389, "Input"],

Cell[166097, 3752, 413, 7, 49, "Text"],

Cell[166513, 3761, 203, 4, 30, "Text"],

Cell[CellGroupData[{

Cell[166741, 3769, 458, 14, 52, "Input"],

Cell[167202, 3785, 991, 18, 52, "Output"]

}, Open  ]],

Cell[CellGroupData[{

Cell[168230, 3808, 314, 9, 31, "Input"],

Cell[168547, 3819, 977, 17, 52, "Output"]

}, Open  ]],

Cell[169539, 3839, 233, 3, 30, "Text"],

Cell[169775, 3844, 452, 11, 31, "Input"],

Cell[CellGroupData[{

Cell[170252, 3859, 1573, 39, 72, "Input"],

Cell[171828, 3900, 21131, 528, 323, "Output"]

}, Open  ]]

}, Closed]]

}, Closed]],

Cell[CellGroupData[{

Cell[193020, 4435, 201, 2, 61, "Chapter"],

Cell[193224, 4439, 529, 9, 49, "Text"],

Cell[CellGroupData[{

Cell[193778, 4452, 101, 1, 70, "Section"],

Cell[193882, 4455, 361, 6, 49, "Text"],

Cell[194246, 4463, 144, 3, 31, "Input"],

Cell[194393, 4468, 122, 1, 30, "Text"],

Cell[194518, 4471, 143, 3, 31, "Input"],

Cell[194664, 4476, 125, 1, 30, "Text"],

Cell[CellGroupData[{

Cell[194814, 4481, 364, 11, 51, "Input"],

Cell[195181, 4494, 112, 1, 31, "Output"]

}, Open  ]],

Cell[195308, 4498, 285, 5, 30, "Text"],

Cell[195596, 4505, 805, 20, 55, "Input"],

Cell[CellGroupData[{

Cell[196426, 4529, 476, 8, 49, "Text",

 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[196905, 4539, 11540, 319, 412, "Input",

 CellGroupingRules->{GroupTogetherGrouping, 10000.}]

}, Closed]],

Cell[208460, 4861, 277, 5, 27, "Text"],

Cell[CellGroupData[{

Cell[208762, 4870, 624, 17, 31, "Input"],

Cell[209389, 4889, 10835, 213, 75, "Output"]

}, Open  ]],

Cell[220239, 5105, 589, 16, 34, "Text"],

Cell[CellGroupData[{

Cell[220853, 5125, 5252, 135, 441, "Input"],

Cell[226108, 5262, 22741, 471, 75, "Output"]

}, Open  ]],

Cell[248864, 5736, 187, 2, 30, "Text"],

Cell[CellGroupData[{

Cell[249076, 5742, 158, 3, 31, "Input"],

Cell[249237, 5747, 242, 5, 31, "Output"]

}, Open  ]],

Cell[249494, 5755, 212, 3, 30, "Text"]

}, Closed]],

Cell[CellGroupData[{

Cell[249743, 5763, 230, 3, 56, "Section"],

Cell[249976, 5768, 870, 15, 163, "Text"],

Cell[250849, 5785, 365, 7, 31, "Input"],

Cell[251217, 5794, 160, 4, 31, "Input"],

Cell[251380, 5800, 140, 1, 30, "Text"],

Cell[251523, 5803, 638, 12, 52, "Input"],

Cell[252164, 5817, 259, 5, 30, "Text"],

Cell[CellGroupData[{

Cell[252448, 5826, 9568, 238, 507, "Input"],

Cell[CellGroupData[{

Cell[262041, 6068, 301, 6, 23, "Print"],

Cell[262345, 6076, 297, 6, 23, "Print"],

Cell[262645, 6084, 297, 6, 23, "Print"],

Cell[262945, 6092, 298, 6, 23, "Print"],

Cell[263246, 6100, 298, 6, 23, "Print"],

Cell[263547, 6108, 298, 6, 23, "Print"],

Cell[263848, 6116, 265, 6, 23, "Print"],

Cell[264116, 6124, 283, 6, 23, "Print"],

Cell[264402, 6132, 282, 6, 23, "Print"],

Cell[264687, 6140, 285, 6, 23, "Print"],

Cell[264975, 6148, 282, 6, 23, "Print"],

Cell[265260, 6156, 283, 6, 23, "Print"],

Cell[265546, 6164, 281, 6, 23, "Print"],

Cell[265830, 6172, 283, 6, 23, "Print"],

Cell[266116, 6180, 282, 6, 23, "Print"],

Cell[266401, 6188, 281, 6, 23, "Print"],

Cell[266685, 6196, 282, 6, 23, "Print"],

Cell[266970, 6204, 281, 6, 23, "Print"],

Cell[267254, 6212, 281, 6, 23, "Print"],

Cell[267538, 6220, 279, 6, 23, "Print"],

Cell[267820, 6228, 280, 6, 23, "Print"],

Cell[268103, 6236, 280, 6, 23, "Print"],

Cell[268386, 6244, 276, 6, 23, "Print"],

Cell[268665, 6252, 279, 6, 23, "Print"],

Cell[268947, 6260, 280, 6, 23, "Print"],

Cell[269230, 6268, 278, 6, 23, "Print"],

Cell[269511, 6276, 280, 6, 23, "Print"],

Cell[269794, 6284, 281, 6, 23, "Print"],

Cell[270078, 6292, 279, 6, 23, "Print"],

Cell[270360, 6300, 282, 6, 23, "Print"]

}, Open  ]]

}, Open  ]],

Cell[CellGroupData[{

Cell[270691, 6312, 270, 5, 30, "Text",

 CellGroupingRules->{GroupTogetherGrouping, 10000.}],

Cell[270964, 6319, 5001, 129, 252, "Input",

 CellGroupingRules->{GroupTogetherGrouping, 10000.}]

}, Closed]],

Cell[275980, 6451, 143, 2, 27, "Text"],

Cell[CellGroupData[{

Cell[276148, 6457, 2624, 72, 92, "Input"],

Cell[278775, 6531, 3393, 79, 331, "Output"]

}, Open  ]],

Cell[282183, 6613, 511, 8, 68, "Text"]

}, Closed]]

}, Closed]]

}, Open  ]]

}

]

*)



(* End of internal cache information *)


